Relations between integrated correlators in $\mathcal{N}=4$ Supersymmetric Yang--Mills Theory

Integrated correlation functions in $\mathcal{N}=4$ supersymmetric Yang--Mills theory with gauge group $SU(N)$ can be expressed in terms of the localised $S^4$ partition function, $Z_N$, deformed by a mass $m$. Two such cases are $\mathcal{C}_N=(\text{Im} \tau)^2 \partial_\tau\partial_{\bar\tau} \partial_m^2\log Z_N\vert_{m=0}$ and $\mathcal{H}_N=\partial_m^4\log Z_N\vert_{m=0}$, which are modular invariant functions of the complex coupling $\tau$. While $\mathcal{C}_N$ was recently written in terms of a two-dimensional lattice sum for any $N$ and $\tau$, $\mathcal{H}_N$ has only been evaluated up to order $1/N^3$ in a large-$N$ expansion in terms of modular invariant functions with no known lattice sum realisation. Here we develop methods for evaluating $\mathcal{H}_N$ to any desired order in $1/N$ and finite $\tau$. We use this new data to constrain higher loop corrections to the stress tensor correlator, and give evidence for several intriguing relations between $\mathcal{H}_N$ and $\mathcal{C}_N$ to all orders in $1/N$. We also give evidence that the coefficients of the $1/N$ expansion of $\mathcal{H}_N$ can be written as lattice sums to all orders. Lastly, these large $N$ and finite $\tau$ results are used to accurately estimate the integrated correlators at finite $N$ and finite $\tau$.

==> ancillaryFile.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    825176,      22013]
NotebookOptionsPosition[    812153,      21813]
NotebookOutlinePosition[    812546,      21829]
CellTagsIndexPosition[    812503,      21826]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Topological recursion results (large N finite \[Lambda]), for J ", \
"Section",
 CellChangeTimes->{{3.785922849879376*^9, 3.78592286966115*^9}, {
   3.861352559466514*^9, 3.8613525602879057`*^9}, {3.906476968094242*^9, 
   3.906476968203684*^9}, {3.906477799266706*^9, 3.906477814276867*^9}, 
   3.906478591634433*^9},ExpressionUUID->"b2ae28c3-6cd8-4674-9a5f-\
f51ce600dead"],

Cell["\<\
note that these expressions need to be multiplied by the factors in the third \
term in A.7 of 2003.08412\
\>", "Text",
 CellChangeTimes->{{3.8613526687344503`*^9, 3.861352686093664*^9}, 
   3.866649318955514*^9},ExpressionUUID->"851ceb5e-0b0f-424c-9246-\
a2575a1ab68f"],

Cell[TextData[{
 "this result is given to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["N", 
     RowBox[{"-", "8"}]]}], TraditionalForm]],ExpressionUUID->
  "55b6f7e6-a6e7-4c60-bd11-b71d063ece69"],
 "), and we give the factorizable and non-factorizable parts separately"
}], "Text",
 CellChangeTimes->{{3.7859236402466927`*^9, 3.785923673145753*^9}, 
   3.86664932447593*^9, {3.906176288523258*^9, 
   3.906176288523291*^9}},ExpressionUUID->"8bdca42f-711d-4f86-b80a-\
f976386f0f83"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["J", "fac"], "[", 
    RowBox[{
     SubscriptBox["\[Omega]", "1"], ",", 
     SubscriptBox["\[Omega]", "2"]}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox[
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", "y"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", "x"}], "]"}], "2"]}], "+", 
         RowBox[{"y", " ", 
          RowBox[{"BesselJ", "[", 
           RowBox[{"0", ",", "y"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"0", ",", "x"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"1", ",", "x"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"BesselJ", "[", 
           RowBox[{"1", ",", "x"}], "]"}], " ", 
          RowBox[{"BesselJ", "[", 
           RowBox[{"1", ",", "y"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox[
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", "x"}], "]"}], "2"]}], "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"0", ",", "x"}], "]"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"1", ",", "x"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", "x"}], "]"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", "y"}], "]"}], "2"]}]}], ")"}]}], ")"}], "+", 
     RowBox[{
      SuperscriptBox["n", 
       RowBox[{"-", "2"}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "11520"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox[
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", "y"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"11", " ", 
                 SuperscriptBox["x", "2"], " ", "y"}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["y", "3"]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", "y"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", "x"}], "]"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 SuperscriptBox["y", "2"]}], "+", 
                RowBox[{"11", " ", 
                 SuperscriptBox["y", "4"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", "y"}], "]"}], "2"]}], "+", 
             RowBox[{"16", " ", "y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "18"}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", "y"}], "]"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", "y"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"576", "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["x", "4"]}], "-", 
                RowBox[{"736", " ", 
                 SuperscriptBox["y", "2"]}], "+", 
                RowBox[{"135", " ", 
                 SuperscriptBox["y", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "680"}], "+", 
                   RowBox[{"159", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", "y"}], "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"20", " ", 
              SuperscriptBox["y", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "12"}], " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                SuperscriptBox["y", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", "y"}], "]"}], "2"]}], "+", 
             RowBox[{"y", " ", 
              RowBox[{"(", 
               RowBox[{"576", "+", 
                RowBox[{"135", " ", 
                 SuperscriptBox["x", "4"]}], "-", 
                RowBox[{"680", " ", 
                 SuperscriptBox["y", "2"]}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["y", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "736"}], "+", 
                   RowBox[{"159", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", "y"}], "]"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", "y"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"576", "+", 
                RowBox[{"87", " ", 
                 SuperscriptBox["x", "4"]}], "-", 
                RowBox[{"712", " ", 
                 SuperscriptBox["y", "2"]}], "+", 
                RowBox[{"87", " ", 
                 SuperscriptBox["y", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "712"}], "+", 
                   RowBox[{"807", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", "y"}], "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
       ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["n", 
       RowBox[{"-", "4"}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "23224320"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "21"}], " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox[
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"770", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["y", "4"], " ", 
              SuperscriptBox[
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", "y"}], "]"}], "2"]}], "+", 
             RowBox[{"16", " ", "y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "168"}], "+", 
                   SuperscriptBox["y", "2"]}], ")"}]}], "-", 
                RowBox[{"18", " ", 
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", "y"}], "]"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", "y"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["x", "6"]}], "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"120", "+", 
                   RowBox[{"11", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"192", "-", 
                   RowBox[{"72", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"7680", "-", 
                   RowBox[{"3760", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"687", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", "y"}], "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", "x"}], "]"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"336", " ", 
              SuperscriptBox["y", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"18", " ", 
                 SuperscriptBox["x", "4"]}], "+", 
                RowBox[{"168", " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"72", "+", 
                   SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", "y"}], "]"}], "2"]}], "-", 
             RowBox[{"y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "460800"}], "+", 
                RowBox[{"595", " ", 
                 SuperscriptBox["x", "6"]}], "+", 
                RowBox[{"534528", " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"59880", " ", 
                 SuperscriptBox["y", "4"]}], "+", 
                RowBox[{"595", " ", 
                 SuperscriptBox["y", "6"]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5988"}], "+", 
                   RowBox[{"697", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"534528", "-", 
                   RowBox[{"404016", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"6970", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", "y"}], "]"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", "y"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "460800"}], "+", 
                RowBox[{"2296", " ", 
                 SuperscriptBox["x", "6"]}], "+", 
                RowBox[{"479232", " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"96072", " ", 
                 SuperscriptBox["y", "4"]}], "+", 
                RowBox[{"4858", " ", 
                 SuperscriptBox["y", "6"]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "84696"}], "+", 
                   RowBox[{"33403", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"571392", "-", 
                   RowBox[{"483744", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"53335", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", "y"}], "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"21", " ", 
              SuperscriptBox["y", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"60", " ", 
                 SuperscriptBox["x", "6"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"288", "+", 
                   RowBox[{"229", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1536", "-", 
                   RowBox[{"120", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   SuperscriptBox["y", "4"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2304", "+", 
                   RowBox[{"3760", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"55", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", "y"}], "]"}], "2"]}], "+", 
             RowBox[{"2", " ", "y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4858", " ", 
                 SuperscriptBox["x", "6"]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "96072"}], "+", 
                   RowBox[{"53335", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"479232", "-", 
                   RowBox[{"483744", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"33403", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "57600"}], "+", 
                   RowBox[{"71424", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"10587", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"287", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", "y"}], "]"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", "y"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"921600", "+", 
                RowBox[{"70", " ", 
                 SuperscriptBox["x", "8"]}], "-", 
                RowBox[{"935424", " ", 
                 SuperscriptBox["y", "2"]}], "+", 
                RowBox[{"201600", " ", 
                 SuperscriptBox["y", "4"]}], "-", 
                RowBox[{"11924", " ", 
                 SuperscriptBox["y", "6"]}], "+", 
                RowBox[{"70", " ", 
                 SuperscriptBox["y", "8"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5962"}], "+", 
                   RowBox[{"1547", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"201600", "-", 
                   RowBox[{"145688", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"1535", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "467712"}], "+", 
                   RowBox[{"478776", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"72844", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"1547", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", "y"}], "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
       ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["n", 
       RowBox[{"-", "6"}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "11147673600"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5251680"}], " ", 
           SuperscriptBox["x", "4"], " ", 
           SuperscriptBox["y", "4"], " ", 
           SuperscriptBox[
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", "x"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", "y"}], "]"}], "2"]}], "-", 
          RowBox[{"2", " ", "x", " ", "y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"25095", " ", 
              SuperscriptBox["x", "8"]}], "+", 
             RowBox[{
              SuperscriptBox["x", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1846512"}], "+", 
                RowBox[{"701303", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["x", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"33160320", "-", 
                RowBox[{"26218032", " ", 
                 SuperscriptBox["y", "2"]}], "+", 
                RowBox[{"1765295", " ", 
                 SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "173657088"}], "+", 
                RowBox[{"185208192", " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"26218032", " ", 
                 SuperscriptBox["y", "4"]}], "+", 
                RowBox[{"701303", " ", 
                 SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"46448640", "-", 
                RowBox[{"57885696", " ", 
                 SuperscriptBox["y", "2"]}], "+", 
                RowBox[{"11053440", " ", 
                 SuperscriptBox["y", "4"]}], "-", 
                RowBox[{"615504", " ", 
                 SuperscriptBox["y", "6"]}], "+", 
                RowBox[{"8365", " ", 
                 SuperscriptBox["y", "8"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", "x"}], "]"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", "y"}], "]"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", "x"}], "]"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", "y"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1300561920"}], "+", 
             RowBox[{"9065", " ", 
              SuperscriptBox["x", "10"]}], "+", 
             RowBox[{"1152479232", " ", 
              SuperscriptBox["y", "2"]}], "-", 
             RowBox[{"287894016", " ", 
              SuperscriptBox["y", "4"]}], "+", 
             RowBox[{"27379968", " ", 
              SuperscriptBox["y", "6"]}], "-", 
             RowBox[{"974268", " ", 
              SuperscriptBox["y", "8"]}], "+", 
             RowBox[{"9065", " ", 
              SuperscriptBox["y", "10"]}], "+", 
             RowBox[{
              SuperscriptBox["x", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "974268"}], "+", 
                RowBox[{"289793", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["x", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"27379968", "-", 
                RowBox[{"16124636", " ", 
                 SuperscriptBox["y", "2"]}], "+", 
                RowBox[{"946225", " ", 
                 SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["x", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "287894016"}], "+", 
                RowBox[{"227863296", " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"35231012", " ", 
                 SuperscriptBox["y", "4"]}], "+", 
                RowBox[{"946225", " ", 
                 SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1152479232", "-", 
                RowBox[{"1051776000", " ", 
                 SuperscriptBox["y", "2"]}], "+", 
                RowBox[{"227863296", " ", 
                 SuperscriptBox["y", "4"]}], "-", 
                RowBox[{"16124636", " ", 
                 SuperscriptBox["y", "6"]}], "+", 
                RowBox[{"289793", " ", 
                 SuperscriptBox["y", "8"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", "x"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", "y"}], "]"}], "2"]}]}], ")"}]}], ")"}]}], "+", 
     
     RowBox[{
      SuperscriptBox["n", 
       RowBox[{"-", "8"}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "5885971660800"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "11"}], " ", 
           SuperscriptBox["x", "4"], " ", 
           SuperscriptBox["y", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16275", " ", 
              SuperscriptBox["x", "6"]}], "+", 
             RowBox[{
              SuperscriptBox["x", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2903832"}], "+", 
                RowBox[{"51805", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"99743616", "-", 
                RowBox[{"6858696", " ", 
                 SuperscriptBox["y", "2"]}], "+", 
                RowBox[{"51805", " ", 
                 SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "272517888"}], "+", 
                RowBox[{"33247872", " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"967944", " ", 
                 SuperscriptBox["y", "4"]}], "+", 
                RowBox[{"5425", " ", 
                 SuperscriptBox["y", "6"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", "x"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", "y"}], "]"}], "2"]}], "+", 
          RowBox[{"4", " ", "x", " ", "y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1540", " ", 
              SuperscriptBox["x", "12"]}], "+", 
             RowBox[{"44", " ", 
              SuperscriptBox["x", "10"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "17319"}], "+", 
                RowBox[{"1850", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["x", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"59595264", "-", 
                RowBox[{"25784409", " ", 
                 SuperscriptBox["y", "2"]}], "+", 
                RowBox[{"601900", " ", 
                 SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["x", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1757136384"}], "+", 
                RowBox[{"1222870944", " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"119723939", " ", 
                 SuperscriptBox["y", "4"]}], "+", 
                RowBox[{"1121484", " ", 
                 SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["x", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"21886377984", "-", 
                RowBox[{"19262146176", " ", 
                 SuperscriptBox["y", "2"]}], "+", 
                RowBox[{"3030543360", " ", 
                 SuperscriptBox["y", "4"]}], "-", 
                RowBox[{"119723939", " ", 
                 SuperscriptBox["y", "6"]}], "+", 
                RowBox[{"601900", " ", 
                 SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "98108375040"}], "+", 
                RowBox[{"99481365504", " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"19262146176", " ", 
                 SuperscriptBox["y", "4"]}], "+", 
                RowBox[{"1222870944", " ", 
                 SuperscriptBox["y", "6"]}], "-", 
                RowBox[{"25784409", " ", 
                 SuperscriptBox["y", "8"]}], "+", 
                RowBox[{"81400", " ", 
                 SuperscriptBox["y", "10"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"22295347200", "-", 
                RowBox[{"24527093760", " ", 
                 SuperscriptBox["y", "2"]}], "+", 
                RowBox[{"5471594496", " ", 
                 SuperscriptBox["y", "4"]}], "-", 
                RowBox[{"439284096", " ", 
                 SuperscriptBox["y", "6"]}], "+", 
                RowBox[{"14898816", " ", 
                 SuperscriptBox["y", "8"]}], "-", 
                RowBox[{"190509", " ", 
                 SuperscriptBox["y", "10"]}], "+", 
                RowBox[{"385", " ", 
                 SuperscriptBox["y", "12"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", "x"}], "]"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", "y"}], "]"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", "x"}], "]"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", "y"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1605264998400"}], "+", 
             RowBox[{"770", " ", 
              SuperscriptBox["x", "14"]}], "+", 
             RowBox[{"1284282777600", " ", 
              SuperscriptBox["y", "2"]}], "-", 
             RowBox[{"337037303808", " ", 
              SuperscriptBox["y", "4"]}], "+", 
             RowBox[{"38063084544", " ", 
              SuperscriptBox["y", "6"]}], "-", 
             RowBox[{"1970448192", " ", 
              SuperscriptBox["y", "8"]}], "+", 
             RowBox[{"47790288", " ", 
              SuperscriptBox["y", "10"]}], "-", 
             RowBox[{"456093", " ", 
              SuperscriptBox["y", "12"]}], "+", 
             RowBox[{"770", " ", 
              SuperscriptBox["y", "14"]}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["x", "12"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "41463"}], "+", 
                RowBox[{"3010", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["x", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"47790288", "-", 
                RowBox[{"15052125", " ", 
                 SuperscriptBox["y", "2"]}], "+", 
                RowBox[{"406835", " ", 
                 SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["x", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1970448192"}], "+", 
                RowBox[{"1019805336", " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"99146135", " ", 
                 SuperscriptBox["y", "4"]}], "+", 
                RowBox[{"1167649", " ", 
                 SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["x", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"38063084544", "-", 
                RowBox[{"25283745024", " ", 
                 SuperscriptBox["y", "2"]}], "+", 
                RowBox[{"4176975608", " ", 
                 SuperscriptBox["y", "4"]}], "-", 
                RowBox[{"185978019", " ", 
                 SuperscriptBox["y", "6"]}], "+", 
                RowBox[{"1167649", " ", 
                 SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["x", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "337037303808"}], "+", 
                RowBox[{"259130916864", " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"54875525376", " ", 
                 SuperscriptBox["y", "4"]}], "+", 
                RowBox[{"4176975608", " ", 
                 SuperscriptBox["y", "6"]}], "-", 
                RowBox[{"99146135", " ", 
                 SuperscriptBox["y", "8"]}], "+", 
                RowBox[{"406835", " ", 
                 SuperscriptBox["y", "10"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["x", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1284282777600", "-", 
                RowBox[{"1067822346240", " ", 
                 SuperscriptBox["y", "2"]}], "+", 
                RowBox[{"259130916864", " ", 
                 SuperscriptBox["y", "4"]}], "-", 
                RowBox[{"25283745024", " ", 
                 SuperscriptBox["y", "6"]}], "+", 
                RowBox[{"1019805336", " ", 
                 SuperscriptBox["y", "8"]}], "-", 
                RowBox[{"15052125", " ", 
                 SuperscriptBox["y", "10"]}], "+", 
                RowBox[{"33110", " ", 
                 SuperscriptBox["y", "12"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", "x"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", "y"}], "]"}], "2"]}]}], ")"}]}], ")"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "->", 
       FractionBox[
        RowBox[{
         SqrtBox["\[Lambda]"], " ", 
         SubscriptBox["\[Omega]", "1"]}], "\[Pi]"]}], ",", 
      RowBox[{"y", "->", 
       FractionBox[
        RowBox[{
         SqrtBox["\[Lambda]"], " ", 
         SubscriptBox["\[Omega]", "2"]}], "\[Pi]"]}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.785923630536487*^9, 3.785923635216517*^9}, {
   3.785923702487197*^9, 3.785923718136944*^9}, {3.7859240076929626`*^9, 
   3.7859240097689047`*^9}, {3.785924117636499*^9, 3.785924121188856*^9}, 
   3.78592415471908*^9, {3.785924238088215*^9, 3.78592424316256*^9}, {
   3.785924281730451*^9, 3.7859243123876877`*^9}, {3.7859243866938562`*^9, 
   3.785924391568012*^9}, {3.785924544535728*^9, 3.785924545402453*^9}, {
   3.7859245874065323`*^9, 3.785924597259186*^9}, 3.785924644587904*^9, {
   3.866532277883032*^9, 3.866532279718019*^9}, 3.876726301151472*^9, 
   3.906175820089271*^9, {3.906175865616292*^9, 3.906175866634973*^9}, 
   3.906175923025646*^9, 3.9061762732715197`*^9, {3.906452362503909*^9, 
   3.906452371795404*^9}, 3.9064529465314817`*^9, 3.9064537014680443`*^9, 
   3.906453793117544*^9, 3.906454140544529*^9, {3.9064569492408857`*^9, 
   3.9064569580862103`*^9}, 3.90647698916595*^9, 3.9064775807643147`*^9, {
   3.906477869098852*^9, 
   3.906477887307137*^9}},ExpressionUUID->"1d15e2d2-9a0d-4c0d-b7d5-\
e5858160fbac"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["J", "nonfac"], "[", 
    RowBox[{
     SubscriptBox["\[Omega]", "1"], ",", 
     SubscriptBox["\[Omega]", "2"]}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["n", "2"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "-", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}]}]], 
        RowBox[{"8", " ", 
         RowBox[{"BesselJ", "[", 
          RowBox[{"1", ",", "x"}], "]"}], " ", 
         RowBox[{"BesselJ", "[", 
          RowBox[{"1", ",", "y"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"y", " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", "y"}], "]"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", "x"}], "]"}]}], "-", 
           RowBox[{"x", " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", "x"}], "]"}], " ", 
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", "y"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"12", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", "y"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["y", "2"]}], "+", 
            SuperscriptBox["y", "4"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", "y"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", "x"}], "]"}], "2"]}], "-", 
         RowBox[{"y", " ", 
          RowBox[{"BesselJ", "[", 
           RowBox[{"0", ",", "y"}], "]"}], " ", 
          RowBox[{"BesselJ", "[", 
           RowBox[{"1", ",", "x"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "4"], "+", 
               RowBox[{"22", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               SuperscriptBox["y", "4"]}], ")"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"0", ",", "x"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["x", "4"]}], "+", 
               SuperscriptBox["y", "4"]}], ")"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"1", ",", "x"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"BesselJ", "[", 
           RowBox[{"1", ",", "y"}], "]"}]}], "+", 
         RowBox[{"x", " ", 
          RowBox[{"BesselJ", "[", 
           RowBox[{"0", ",", "x"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "5"], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["x", "3"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"6", " ", "x", " ", 
                SuperscriptBox["y", "4"]}]}], ")"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"0", ",", "x"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["x", "4"]}], "+", 
               SuperscriptBox["y", "4"]}], ")"}], " ", 
             RowBox[{"BesselJ", "[", 
              RowBox[{"1", ",", "x"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", "y"}], "]"}], "2"]}]}], ")"}]}], ")"}], "+", 
     RowBox[{
      SuperscriptBox["n", 
       RowBox[{"-", "2"}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"11520", " ", 
          RowBox[{"(", 
           RowBox[{"x", "-", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox[
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", "y"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "5"}], " ", 
                 SuperscriptBox["x", "2"], " ", 
                 SuperscriptBox["y", "3"]}], "+", 
                RowBox[{"60", " ", 
                 SuperscriptBox["y", "5"]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", "y"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["x", "4"]}], "-", 
                RowBox[{"60", " ", 
                 SuperscriptBox["y", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "24"}], "+", 
                   RowBox[{"65", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", "y"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"y", " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", "y"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"60", " ", 
                 SuperscriptBox["x", "4"], " ", "y"}], "-", 
                RowBox[{"65", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 SuperscriptBox["y", "3"]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["y", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", "y"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "72"}], " ", 
                 SuperscriptBox["x", "4"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["x", "6"]}], "+", 
                RowBox[{
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"192", "-", 
                   RowBox[{"72", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"24", "-", 
                   RowBox[{"65", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"15", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", "x"}], "]"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["y", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "12"}], " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                SuperscriptBox["y", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", "y"}], "]"}], "2"]}], "+", 
             RowBox[{"24", " ", "y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                SuperscriptBox["x", "4"], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["y", "2"]}], "+", 
                SuperscriptBox["y", "4"]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", "y"}], "]"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", "y"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["x", "6"]}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "24"}], "+", 
                   RowBox[{"65", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"192", "-", 
                   RowBox[{"72", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", "y"}], "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
       ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["n", 
       RowBox[{"-", "4"}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"23224320", " ", 
          RowBox[{"(", 
           RowBox[{"x", "-", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           SuperscriptBox[
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", "y"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"504", " ", 
              SuperscriptBox["y", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "25"}], " ", 
                 SuperscriptBox["x", "4"]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["y", "2"]}], ")"}]}], "+", 
                RowBox[{"13", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "+", 
                   SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", "y"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "35"}], " ", 
                 SuperscriptBox["x", "8"]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1896", "-", 
                   RowBox[{"1260", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
                RowBox[{"252", " ", 
                 SuperscriptBox["y", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"192", "-", 
                   RowBox[{"72", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "-", 
                RowBox[{"72", " ", 
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"320", "-", 
                   RowBox[{"434", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"49", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"30720", "-", 
                   RowBox[{"51072", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"168", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"1141", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"y", " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", "y"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1260"}], " ", 
                 SuperscriptBox["x", "8"]}], "-", 
                RowBox[{"21", " ", 
                 SuperscriptBox["x", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "864"}], "+", 
                   RowBox[{"163", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
                RowBox[{"252", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"608", "-", 
                   RowBox[{"124", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
                RowBox[{"504", " ", 
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "96"}], "+", 
                   SuperscriptBox["y", "2"], "+", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "92160"}], "+", 
                   RowBox[{"23040", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"1896", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"35", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", "y"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"182", " ", 
                 SuperscriptBox["x", "8"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1432", "+", 
                   RowBox[{"2485", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
                RowBox[{"360", " ", 
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"96", "+", 
                   RowBox[{"35", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"14", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "46080"}], "+", 
                   RowBox[{"17280", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"2148", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"91", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "30720"}], "+", 
                   RowBox[{"51072", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"16632", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"1463", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", "x"}], "]"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "504"}], " ", 
              SuperscriptBox["x", "2"], " ", 
              SuperscriptBox["y", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", " ", 
                 SuperscriptBox["x", "4"]}], "+", 
                RowBox[{"104", " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"25", " ", 
                 SuperscriptBox["y", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "48"}], "+", 
                   RowBox[{"13", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", "y"}], "]"}], "2"]}], "+", 
             RowBox[{"y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"35", " ", 
                 SuperscriptBox["x", "8"]}], "+", 
                RowBox[{"92160", " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"23040", " ", 
                 SuperscriptBox["y", "4"]}], "+", 
                RowBox[{"1896", " ", 
                 SuperscriptBox["y", "6"]}], "-", 
                RowBox[{"35", " ", 
                 SuperscriptBox["y", "8"]}], "+", 
                RowBox[{"360", " ", 
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"64", "+", 
                   RowBox[{"175", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"632", "+", 
                   RowBox[{"1715", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6144"}], "-", 
                   RowBox[{"4200", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"343", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", "y"}], "]"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", "y"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"182", " ", 
                 SuperscriptBox["x", "8"]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4296"}], "+", 
                   RowBox[{"4389", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
                RowBox[{"72", " ", 
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"480", "-", 
                   RowBox[{"693", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"70", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "46080"}], "+", 
                   RowBox[{"17280", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"2148", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"91", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"30720", "-", 
                   RowBox[{"51072", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"4200", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"2485", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", "y"}], "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
       ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["n", 
       RowBox[{"-", "6"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           SuperscriptBox[
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", "y"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"525", " ", 
                 SuperscriptBox["x", "8"]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["x", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7806"}], "+", 
                   RowBox[{"1055", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"268128", "-", 
                   RowBox[{"147480", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"2795", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2200896"}], "+", 
                   RowBox[{"3042504", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"344280", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"3325", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"4401792", "-", 
                   RowBox[{"3699168", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"153672", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"3325", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", "y"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8715"}], " ", 
                 SuperscriptBox["x", "8"]}], "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["x", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "15425"}], "+", 
                   RowBox[{"3191", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"364344", "-", 
                   RowBox[{"174288", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"18719", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"21385728", "-", 
                   RowBox[{"13120320", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"1512960", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"27265", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5806080"}], "-", 
                   RowBox[{"8803584", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"10644624", " ", 
                    SuperscriptBox["y", "4"]}], "-", 
                   RowBox[{"2196060", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                   RowBox[{"111055", " ", 
                    SuperscriptBox["y", "8"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"y", " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", "y"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["y", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "888440"}], " ", 
                 SuperscriptBox["x", "8"]}], "-", 
                RowBox[{"30", " ", 
                 SuperscriptBox["x", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "585616"}], "+", 
                   RowBox[{"5453", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
                RowBox[{"48", " ", 
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1774104"}], "-", 
                   RowBox[{"189120", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"18719", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
                RowBox[{"48", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1467264", "+", 
                   RowBox[{"1640040", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"174288", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"3191", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"15482880", "-", 
                   RowBox[{"42771456", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"5829504", " ", 
                    SuperscriptBox["y", "4"]}], "-", 
                   RowBox[{"246800", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                   RowBox[{"2905", " ", 
                    SuperscriptBox["y", "8"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", "y"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"525", " ", 
                 SuperscriptBox["x", "12"]}], "+", 
                RowBox[{"42", " ", 
                 SuperscriptBox["x", "10"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4271"}], "+", 
                   RowBox[{"610", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["x", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1530612", "-", 
                   RowBox[{"887176", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"16485", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["x", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"11500416", "-", 
                   RowBox[{"9616336", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"493398", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"4165", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "34563456"}], "+", 
                   RowBox[{"29414880", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"1803960", " ", 
                    SuperscriptBox["y", "4"]}], "-", 
                   RowBox[{"583185", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                   RowBox[{"7000", " ", 
                    SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"185794560", "-", 
                   RowBox[{"190798848", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"38009088", " ", 
                    SuperscriptBox["y", "4"]}], "-", 
                   RowBox[{"2479920", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                   RowBox[{"53874", " ", 
                    SuperscriptBox["y", "8"]}], "-", 
                   RowBox[{"175", " ", 
                    SuperscriptBox["y", "10"]}]}], ")"}]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"34836480", "-", 
                   RowBox[{"1615104", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"31413024", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"5808720", " ", 
                    SuperscriptBox["y", "6"]}], "-", 
                   RowBox[{"246880", " ", 
                    SuperscriptBox["y", "8"]}], "+", 
                   RowBox[{"1365", " ", 
                    SuperscriptBox["y", "10"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", "y"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "x", " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", "x"}], "]"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["y", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "26600"}], " ", 
                 SuperscriptBox["x", "8"]}], "-", 
                RowBox[{"570", " ", 
                 SuperscriptBox["x", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4832"}], "+", 
                   RowBox[{"35", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2028336"}], "-", 
                   RowBox[{"76836", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"2795", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8803584"}], "+", 
                   RowBox[{"1072512", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"31224", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"175", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1467264", "+", 
                   RowBox[{"1849584", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"147480", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"1055", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", "y"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"350", " ", 
                 SuperscriptBox["x", "12"]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["x", "10"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8979"}], "+", 
                   RowBox[{"910", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
                RowBox[{"160", " ", 
                 SuperscriptBox["x", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{"30999", "-", 
                   RowBox[{"12344", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"350", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["x", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "12669696"}], "+", 
                   RowBox[{"7744960", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"777580", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"4165", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "31799808"}], "+", 
                   RowBox[{"20942016", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"1202640", " ", 
                    SuperscriptBox["y", "4"]}], "-", 
                   RowBox[{"246699", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                   RowBox[{"5495", " ", 
                    SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"92897280", "-", 
                   RowBox[{"92169216", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"23000832", " ", 
                    SuperscriptBox["y", "4"]}], "-", 
                   RowBox[{"2040816", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                   RowBox[{"59794", " ", 
                    SuperscriptBox["y", "8"]}], "-", 
                   RowBox[{"175", " ", 
                    SuperscriptBox["y", "10"]}]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"92897280", "+", 
                   RowBox[{"3230208", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"58829760", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"14424504", " ", 
                    SuperscriptBox["y", "6"]}], "-", 
                   RowBox[{"887176", " ", 
                    SuperscriptBox["y", "8"]}], "+", 
                   RowBox[{"6405", " ", 
                    SuperscriptBox["y", "10"]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", "y"}], "]"}], "2"]}]}], ")"}]}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"11147673600", " ", 
          RowBox[{"(", 
           RowBox[{"x", "-", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "y"}], ")"}]}], ")"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["n", 
       RowBox[{"-", "8"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           SuperscriptBox[
            RowBox[{"BesselJ", "[", 
             RowBox[{"0", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", "y"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", "y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8820", " ", 
                 SuperscriptBox["x", "10"]}], "+", 
                RowBox[{"192", " ", 
                 SuperscriptBox["x", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6297"}], "+", 
                   RowBox[{"1735", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["x", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"13302144", "-", 
                   RowBox[{"7408776", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"408613", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "78354432"}], "+", 
                   RowBox[{"58456704", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"6032800", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"53901", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5777326080", "-", 
                   RowBox[{"4692483072", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"287974656", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"45680160", " ", 
                    SuperscriptBox["y", "6"]}], "-", 
                   RowBox[{"1843054", " ", 
                    SuperscriptBox["y", "8"]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1444331520", "-", 
                   RowBox[{"1799224320", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"343120512", " ", 
                    SuperscriptBox["y", "4"]}], "-", 
                   RowBox[{"19085104", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                   RowBox[{"259315", " ", 
                    SuperscriptBox["y", "8"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", "y"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"770", " ", 
                 SuperscriptBox["x", "12"]}], "+", 
                RowBox[{"132", " ", 
                 SuperscriptBox["x", "10"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3254"}], "+", 
                   RowBox[{"245", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{"13257360", "-", 
                   RowBox[{"3663308", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"92895", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "731931264"}], "+", 
                   RowBox[{"330397584", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"38238244", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"395527", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}], "-", 
                RowBox[{"24", " ", 
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "994652928"}], "+", 
                   RowBox[{"557646144", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"89421904", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"3074731", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                   RowBox[{"4356", " ", 
                    SuperscriptBox["y", "8"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"72190033920", "-", 
                   RowBox[{"40881848832", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"4821227136", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"363335808", " ", 
                    SuperscriptBox["y", "6"]}], "-", 
                   RowBox[{"50069602", " ", 
                    SuperscriptBox["y", "8"]}], "+", 
                   RowBox[{"409255", " ", 
                    SuperscriptBox["y", "10"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"14863564800", "+", 
                   RowBox[{"31775293440", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"31564059648", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"7870418688", " ", 
                    SuperscriptBox["y", "6"]}], "-", 
                   RowBox[{"696741232", " ", 
                    SuperscriptBox["y", "8"]}], "+", 
                   RowBox[{"20389754", " ", 
                    SuperscriptBox["y", "10"]}], "-", 
                   RowBox[{"59675", " ", 
                    SuperscriptBox["y", "12"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"y", " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", "y"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"BesselJ", "[", 
             RowBox[{"1", ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["y", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"179025", " ", 
                 SuperscriptBox["x", "12"]}], "+", 
                RowBox[{"154", " ", 
                 SuperscriptBox["x", "10"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "397203"}], "+", 
                   RowBox[{"5315", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
                RowBox[{"44", " ", 
                 SuperscriptBox["x", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{"47505084", "-", 
                   RowBox[{"2275891", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"2376", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "-", 
                RowBox[{"22", " ", 
                 SuperscriptBox["x", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1073238912", "-", 
                   RowBox[{"33030528", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"3354252", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"35957", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}], "-", 
                RowBox[{"11", " ", 
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "8608379904"}], "-", 
                   RowBox[{"876586752", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"195102336", " ", 
                    SuperscriptBox["y", "4"]}], "-", 
                   RowBox[{"6952408", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                   RowBox[{"25335", " ", 
                    SuperscriptBox["y", "8"]}]}], ")"}]}], "-", 
                RowBox[{"132", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"722165760", "+", 
                   RowBox[{"619421952", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"101390208", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"5006024", " ", 
                    SuperscriptBox["y", "6"]}], "-", 
                   RowBox[{"83257", " ", 
                    SuperscriptBox["y", "8"]}], "+", 
                   RowBox[{"245", " ", 
                    SuperscriptBox["y", "10"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"22295347200", "-", 
                   RowBox[{"72190033920", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"11935835136", " ", 
                    SuperscriptBox["y", "4"]}], "-", 
                   RowBox[{"731931264", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                   RowBox[{"19886040", " ", 
                    SuperscriptBox["y", "8"]}], "-", 
                   RowBox[{"214764", " ", 
                    SuperscriptBox["y", "10"]}], "+", 
                   RowBox[{"385", " ", 
                    SuperscriptBox["y", "12"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"0", ",", "y"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "100100"}], " ", 
                 SuperscriptBox["x", "14"]}], "-", 
                RowBox[{"264", " ", 
                 SuperscriptBox["x", "12"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "68154"}], "+", 
                   RowBox[{"17185", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["x", "10"], " ", 
                 RowBox[{"(", 
                  RowBox[{"218376000", "-", 
                   RowBox[{"119881110", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"5911673", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["x", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4519982592"}], "+", 
                   RowBox[{"3346143696", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"322762328", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"3247585", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["x", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "27426963456"}], "+", 
                   RowBox[{"22637225472", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"2042342656", " ", 
                    SuperscriptBox["y", "4"]}], "-", 
                   RowBox[{"74052824", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                   RowBox[{"4104687", " ", 
                    SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"619846041600", "-", 
                   RowBox[{"467109384192", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"25926524928", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"17539201536", " ", 
                    SuperscriptBox["y", "6"]}], "-", 
                   RowBox[{"1102903496", " ", 
                    SuperscriptBox["y", "8"]}], "+", 
                   RowBox[{"14784639", " ", 
                    SuperscriptBox["y", "10"]}]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"111476736000", "-", 
                   RowBox[{"105215016960", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"23543294976", " ", 
                    SuperscriptBox["y", "4"]}], "-", 
                   RowBox[{"1986420096", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                   RowBox[{"75385080", " ", 
                    SuperscriptBox["y", "8"]}], "-", 
                   RowBox[{"1263636", " ", 
                    SuperscriptBox["y", "10"]}], "+", 
                   RowBox[{"6545", " ", 
                    SuperscriptBox["y", "12"]}]}], ")"}]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "59454259200"}], "+", 
                   RowBox[{"5576048640", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"40372104192", " ", 
                    SuperscriptBox["y", "4"]}], "-", 
                   RowBox[{"9717115008", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                   RowBox[{"715685712", " ", 
                    SuperscriptBox["y", "8"]}], "-", 
                   RowBox[{"19644587", " ", 
                    SuperscriptBox["y", "10"]}], "+", 
                   RowBox[{"152823", " ", 
                    SuperscriptBox["y", "12"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"BesselJ", "[", 
               RowBox[{"1", ",", "y"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"x", " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", "x"}], "]"}], " ", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"1", ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "11"}], " ", 
              SuperscriptBox["y", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "777945"}], " ", 
                 SuperscriptBox["x", "10"]}], "+", 
                RowBox[{
                 SuperscriptBox["x", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{"57255312", "-", 
                   RowBox[{"1843054", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["x", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "85780128"}], "+", 
                   RowBox[{"3806680", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"53901", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1349418240", "+", 
                   RowBox[{"71993664", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"18098400", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"408613", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
                RowBox[{"36", " ", 
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"160481280", "-", 
                   RowBox[{"26118144", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"1478016", " ", 
                    SuperscriptBox["y", "4"]}], "-", 
                   RowBox[{"33584", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                   RowBox[{"245", " ", 
                    SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
                RowBox[{"96", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "45135360"}], "-", 
                   RowBox[{"48880032", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"7307088", " ", 
                    SuperscriptBox["y", "4"]}], "-", 
                   RowBox[{"308699", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                   RowBox[{"3470", " ", 
                    SuperscriptBox["y", "8"]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"BesselJ", "[", 
                RowBox[{"0", ",", "y"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "52360"}], " ", 
                 SuperscriptBox["x", "14"]}], "-", 
                RowBox[{"396", " ", 
                 SuperscriptBox["x", "12"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "25528"}], "+", 
                   RowBox[{"4631", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "10"], " ", 
                 RowBox[{"(", 
                  RowBox[{"201026880", "-", 
                   RowBox[{"78578348", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"4928213", " ", 
                    SuperscriptBox["y", "4"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "8"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7945680384"}], "+", 
                   RowBox[{"4294114272", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"551451748", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"12314061", " ", 
                    SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["x", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "47086589952"}], "+", 
                   RowBox[{"29151345024", " ", 
                    SuperscriptBox["y", "2"]}], "-", 
                   RowBox[{"4384800384", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"111079236", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                   RowBox[{"3247585", " ", 
                    SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["x", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"210430033920", "-", 
                   RowBox[{"121116312576", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"6481631232", " ", 
                    SuperscriptBox["y", "4"]}], "+", 
                   RowBox[{"3063513984", " ", 
                    SuperscriptBox["y", "6"]}], "-", 
                   RowBox[{"322762328", " ", 
                    SuperscriptBox["y", "8"]}], "+", 
                   RowBox[{"5911673", " ", 
                    SuperscriptBox["y", "10"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"178362777600", "-", 
                   RowBox[{"154961510400", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"41140445184", " ", 
                    SuperscriptBox["y", "4"]}], "-", 
                   RowBox[{"4519982592", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                   RowBox[{"218376000", " ", 
                    SuperscriptBox["y", "8"]}], "-", 
                   RowBox[{"4498164", " ", 
                    SuperscriptBox["y", "10"]}], "+", 
                   RowBox[{"25025", " ", 
                    SuperscriptBox["y", "12"]}]}], ")"}]}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["x", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "37158912000"}], "-", 
                   RowBox[{"2788024320", " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                   RowBox[{"19462891008", " ", 
                    SuperscriptBox["y", "4"]}], "-", 
                   RowBox[{"5659306368", " ", 
                    SuperscriptBox["y", "6"]}], "+", 
                   RowBox[{"557690616", " ", 
                    SuperscriptBox["y", "8"]}], "-", 
                   RowBox[{"19980185", " ", 
                    SuperscriptBox["y", "10"]}], "+", 
                   RowBox[{"189035", " ", 
                    SuperscriptBox["y", "12"]}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"BesselJ", "[", 
                RowBox[{"1", ",", "y"}], "]"}], "2"]}]}], ")"}]}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"5885971660800", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "-", 
            SuperscriptBox["y", "2"]}], ")"}]}], ")"}]}], ")"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "->", 
       FractionBox[
        RowBox[{
         SqrtBox["\[Lambda]"], " ", 
         SubscriptBox["\[Omega]", "1"]}], "\[Pi]"]}], ",", 
      RowBox[{"y", "->", 
       FractionBox[
        RowBox[{
         SqrtBox["\[Lambda]"], " ", 
         SubscriptBox["\[Omega]", "2"]}], "\[Pi]"]}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.785923708872076*^9, 3.78592372329102*^9}, {
   3.785923914351727*^9, 3.7859239171965017`*^9}, 3.785923964833569*^9, {
   3.7859240598745613`*^9, 3.785924067621694*^9}, {3.7859241920544252`*^9, 
   3.785924197946465*^9}, {3.785924229802005*^9, 3.785924230173623*^9}, {
   3.78592442302846*^9, 3.785924423644809*^9}, {3.785924462088258*^9, 
   3.7859244626776867`*^9}, 3.785924499998012*^9, 3.906176030583294*^9, 
   3.906176119041304*^9, 3.9061761805763407`*^9, {3.906176226921892*^9, 
   3.906176256913315*^9}, 3.9064529424451942`*^9, {3.906454168893417*^9, 
   3.906454177327676*^9}, {3.906456992820315*^9, 3.9064570043197317`*^9}, 
   3.9064770680372677`*^9, 3.906477621427637*^9, {3.906477879715157*^9, 
   3.9064778934717293`*^9}},ExpressionUUID->"2975894a-5846-4c3c-9df5-\
9067b7396982"]
}, Closed]],

Cell[CellGroupData[{

Cell["Large N large \[Lambda]", "Section",
 CellChangeTimes->{{3.9061038602849092`*^9, 
  3.906103863875236*^9}},ExpressionUUID->"7bb7055a-3d04-493a-9480-\
0dcd916e9d94"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pertFinal", "=", 
   RowBox[{
    RowBox[{"Assuming", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"n", ">", "0"}], "&&", 
       RowBox[{"g", ">", "0"}]}], ",", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["n", "2"], 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            FractionBox[
             RowBox[{"96", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], 
             SuperscriptBox["\[Lambda]", 
              RowBox[{"3", "/", "2"}]]], "-", 
            FractionBox[
             RowBox[{"144", " ", 
              SuperscriptBox[
               RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
             SuperscriptBox["\[Lambda]", "3"]], "-", 
            FractionBox[
             RowBox[{"288", " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], 
             SuperscriptBox["\[Lambda]", 
              RowBox[{"5", "/", "2"}]]], "-", 
            FractionBox[
             RowBox[{"1080", " ", 
              RowBox[{"Zeta", "[", "3", "]"}], " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], 
             SuperscriptBox["\[Lambda]", "4"]], "-", 
            FractionBox[
             RowBox[{"3375", " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"7", "/", "2"}]]}]], "-", 
            FractionBox[
             RowBox[{"405", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"68", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
                RowBox[{"105", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}], " ", 
                 RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", "5"]}]], "-", 
            FractionBox[
             RowBox[{"33075", " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"9", "/", "2"}]]}]], "-", 
            FractionBox[
             RowBox[{"42525", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"103", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                RowBox[{"70", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Lambda]", "6"]}]], "-", 
            FractionBox[
             RowBox[{"156279375", " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}], 
             RowBox[{"1024", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"11", "/", "2"}]]}]], "-", 
            FractionBox[
             RowBox[{"1913625", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2393", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
                RowBox[{"4256", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                RowBox[{"2695", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], 
             RowBox[{"1024", " ", 
              SuperscriptBox["\[Lambda]", "7"]}]], "-", 
            FractionBox[
             RowBox[{"2269176525", " ", 
              RowBox[{"Zeta", "[", "13", "]"}]}], 
             RowBox[{"512", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"13", "/", "2"}]]}]], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"4096", " ", 
               SuperscriptBox["\[Lambda]", "8"]}]], 
             RowBox[{"8037225", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"196300", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                RowBox[{"163625", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                RowBox[{"99099", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}]}], "-", 
            FractionBox[
             RowBox[{"24159922461675", " ", 
              RowBox[{"Zeta", "[", "15", "]"}]}], 
             RowBox[{"131072", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"15", "/", "2"}]]}]], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"131072", " ", 
               SuperscriptBox["\[Lambda]", "9"]}]], 
             RowBox[{"93767625", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16079776", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
                RowBox[{"99", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"304545", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                   RowBox[{"243672", " ", 
                    RowBox[{"Zeta", "[", "5", "]"}], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                   RowBox[{"143143", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], "-", 
            FractionBox[
             RowBox[{"677957007853125", " ", 
              RowBox[{"Zeta", "[", "17", "]"}]}], 
             RowBox[{"65536", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"17", "/", "2"}]]}]], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"524288", " ", 
               SuperscriptBox["\[Lambda]", "10"]}]], 
             RowBox[{"1326142125", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"674138570", " ", 
                 RowBox[{"Zeta", "[", "9", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                RowBox[{"606729123", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                RowBox[{"61347", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"7693", " ", 
                    RowBox[{"Zeta", "[", "5", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
                   RowBox[{"4420", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}], " ", 
                    RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], "-", 
            FractionBox[
             RowBox[{"50432272674382974375", " ", 
              RowBox[{"Zeta", "[", "19", "]"}]}], 
             RowBox[{"67108864", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"19", "/", "2"}]]}]], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"67108864", " ", 
               SuperscriptBox["\[Lambda]", "11"]}]], "59676395625", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"90830997425", " ", 
                SuperscriptBox[
                 RowBox[{"Zeta", "[", "11", "]"}], "2"]}], "+", 
               RowBox[{"429", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"406516544", " ", 
                   RowBox[{"Zeta", "[", "9", "]"}], " ", 
                   RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                  RowBox[{"355703348", " ", 
                   RowBox[{"Zeta", "[", "7", "]"}], " ", 
                   RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
                  RowBox[{"31603", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8576", " ", 
                    RowBox[{"Zeta", "[", "5", "]"}], " ", 
                    RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
                    RowBox[{"4845", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}], " ", 
                    RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{"4597487483700064078125", " ", 
              RowBox[{"Zeta", "[", "21", "]"}]}], 
             RowBox[{"67108864", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"21", "/", "2"}]]}]], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"268435456", " ", 
               SuperscriptBox["\[Lambda]", "12"]}]], "14222874290625", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"344957940810", " ", 
                RowBox[{"Zeta", "[", "11", "]"}], " ", 
                RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
               RowBox[{"321960831192", " ", 
                RowBox[{"Zeta", "[", "9", "]"}], " ", 
                RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
               RowBox[{"31603", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8732304", " ", 
                   RowBox[{"Zeta", "[", "7", "]"}], " ", 
                   RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
                  RowBox[{"6549471", " ", 
                   RowBox[{"Zeta", "[", "5", "]"}], " ", 
                   RowBox[{"Zeta", "[", "19", "]"}]}], "+", 
                  RowBox[{"3651515", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}], " ", 
                   RowBox[{"Zeta", "[", "21", "]"}]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            FractionBox[
             RowBox[{"65717773388504151950660625", " ", 
              RowBox[{"Zeta", "[", "23", "]"}]}], 
             RowBox[{"8589934592", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"23", "/", "2"}]]}]], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"8589934592", " ", 
               SuperscriptBox["\[Lambda]", "13"]}]], "657096792226875", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"16455133685304", " ", 
                SuperscriptBox[
                 RowBox[{"Zeta", "[", "13", "]"}], "2"]}], "+", 
               RowBox[{"31996093925250", " ", 
                RowBox[{"Zeta", "[", "11", "]"}], " ", 
                RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
               RowBox[{"29253575520000", " ", 
                RowBox[{"Zeta", "[", "9", "]"}], " ", 
                RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
               RowBox[{"927979", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"26598375", " ", 
                   RowBox[{"Zeta", "[", "7", "]"}], " ", 
                   RowBox[{"Zeta", "[", "19", "]"}]}], "+", 
                  RowBox[{"323", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"61000", " ", 
                    RowBox[{"Zeta", "[", "5", "]"}], " ", 
                    RowBox[{"Zeta", "[", "21", "]"}]}], "+", 
                    RowBox[{"33649", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}], " ", 
                    RowBox[{"Zeta", "[", "23", "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{"8818255655998067295853711875", " ", 
              RowBox[{"Zeta", "[", "25", "]"}]}], 
             RowBox[{"8589934592", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"25", "/", "2"}]]}]], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"34359738368", " ", 
               SuperscriptBox["\[Lambda]", "14"]}]], "11648534044021875", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1189333140624090", " ", 
                RowBox[{"Zeta", "[", "13", "]"}], " ", 
                RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
               RowBox[{"221", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5125331411640", " ", 
                   RowBox[{"Zeta", "[", "11", "]"}], " ", 
                   RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
                  RowBox[{"323", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"14281110162", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "19", "]"}]}], "+", 
                    RowBox[{"323", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"36844995", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "21", "]"}]}], "+", 
                    RowBox[{"3059", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8833", " ", 
                    RowBox[{"Zeta", "[", "5", "]"}], " ", 
                    RowBox[{"Zeta", "[", "23", "]"}]}], "+", 
                    RowBox[{"4830", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}], " ", 
                    RowBox[{"Zeta", "[", "25", "]"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{"358241636024921483894057044921875", " ", 
              RowBox[{"Zeta", "[", "27", "]"}]}], 
             RowBox[{"2199023255552", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"27", "/", "2"}]]}]], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"2199023255552", " ", 
               SuperscriptBox["\[Lambda]", "15"]}]], "3180049794017971875", 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"26312160096391862", " ", 
                SuperscriptBox[
                 RowBox[{"Zeta", "[", "15", "]"}], "2"]}], "+", 
               RowBox[{"51550354522862976", " ", 
                RowBox[{"Zeta", "[", "13", "]"}], " ", 
                RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
               RowBox[{"5491", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8801394577965", " ", 
                   RowBox[{"Zeta", "[", "11", "]"}], " ", 
                   RowBox[{"Zeta", "[", "19", "]"}]}], "+", 
                  RowBox[{"323", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"24221244960", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}], " ", 
                    RowBox[{"Zeta", "[", "21", "]"}]}], "+", 
                    RowBox[{"437", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"45726626", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}], " ", 
                    RowBox[{"Zeta", "[", "23", "]"}]}], "+", 
                    RowBox[{"805", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"41312", " ", 
                    RowBox[{"Zeta", "[", "5", "]"}], " ", 
                    RowBox[{"Zeta", "[", "25", "]"}]}], "+", 
                    RowBox[{"22425", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}], " ", 
                    RowBox[{"Zeta", "[", "27", "]"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{"16586375770654441673830998542578125", " ", 
              RowBox[{"Zeta", "[", "29", "]"}]}], 
             RowBox[{"549755813888", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"29", "/", "2"}]]}]]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["n", "0"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SqrtBox["\[Lambda]"]}], "+", 
            RowBox[{
             FractionBox["1", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "23"}], "-", 
               RowBox[{"96", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"117", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"3", "/", "2"}]]}]], "-", 
            FractionBox[
             RowBox[{"3", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], "\[Lambda]"], "+", 
            FractionBox[
             RowBox[{"675", " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"5", "/", "2"}]]}]], "-", 
            FractionBox[
             RowBox[{"45", " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Lambda]", "2"]}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"548", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
                RowBox[{"525", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], 
             RowBox[{"128", " ", 
              SuperscriptBox["\[Lambda]", "3"]}]], "+", 
            FractionBox[
             RowBox[{"2490075", " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}], 
             RowBox[{"4096", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"7", "/", "2"}]]}]], "+", 
            FractionBox[
             RowBox[{"135", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8066", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}], " ", 
                 RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
                RowBox[{"3675", " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], 
             RowBox[{"1024", " ", 
              SuperscriptBox["\[Lambda]", "4"]}]], "+", 
            FractionBox[
             RowBox[{"1885275", " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}], 
             RowBox[{"128", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"9", "/", "2"}]]}]], "+", 
            FractionBox[
             RowBox[{"10125", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"50560", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
                RowBox[{"77700", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}], " ", 
                 RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
                RowBox[{"33957", " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], 
             RowBox[{"32768", " ", 
              SuperscriptBox["\[Lambda]", "5"]}]], "+", 
            FractionBox[
             RowBox[{"276770773125", " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}], 
             RowBox[{"524288", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"11", "/", "2"}]]}]], "+", 
            FractionBox[
             RowBox[{"42525", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7136860", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                RowBox[{"4836048", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
                RowBox[{"2081079", " ", 
                 RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}], 
             RowBox[{"262144", " ", 
              SuperscriptBox["\[Lambda]", "6"]}]], "+", 
            FractionBox[
             RowBox[{"13666601873925", " ", 
              RowBox[{"Zeta", "[", "13", "]"}]}], 
             RowBox[{"524288", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"13", "/", "2"}]]}]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"4194304", " ", 
               SuperscriptBox["\[Lambda]", "7"]}]], 
             RowBox[{"4465125", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"29403348", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
                RowBox[{"52290560", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                RowBox[{"1287", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"25680", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}], " ", 
                    RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
                   RowBox[{"11011", " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], "+", 
            FractionBox[
             RowBox[{"454005209592309375", " ", 
              RowBox[{"Zeta", "[", "15", "]"}]}], 
             RowBox[{"268435456", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"15", "/", "2"}]]}]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"33554432", " ", 
               SuperscriptBox["\[Lambda]", "8"]}]], 
             RowBox[{"8037225", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"17215749250", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                RowBox[{"14349479375", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                RowBox[{"61347", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"141489", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}], " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}], "-", 
                   RowBox[{"60775", " ", 
                    RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], "+", 
            FractionBox[
             RowBox[{"1168662290137216875", " ", 
              RowBox[{"Zeta", "[", "17", "]"}]}], 
             RowBox[{"8388608", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"17", "/", "2"}]]}]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"2147483648", " ", 
               SuperscriptBox["\[Lambda]", "9"]}]], "40186125", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9511941892096", " ", 
                SuperscriptBox[
                 RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
               RowBox[{"33", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"540456771960", " ", 
                   RowBox[{"Zeta", "[", "7", "]"}], " ", 
                   RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                  RowBox[{"432418601472", " ", 
                   RowBox[{"Zeta", "[", "5", "]"}], " ", 
                   RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                  RowBox[{"265837", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"954716", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}], " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}], "-", 
                    RowBox[{"411825", " ", 
                    RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["n", 
           RowBox[{"-", "2"}]], 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"39", " ", 
              SqrtBox["\[Lambda]"]}], "256"], "-", 
            FractionBox[
             RowBox[{"3", " ", "\[Lambda]"}], "80"], "-", 
            FractionBox[
             SuperscriptBox["\[Lambda]", 
              RowBox[{"3", "/", "2"}]], "60"], "+", 
            RowBox[{
             FractionBox["1", "80"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "-", 
               RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{"22995", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], 
             RowBox[{"8192", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"3", "/", "2"}]]}]], "+", 
            FractionBox[
             RowBox[{
              FractionBox[
               RowBox[{"3", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "4"], "-", 
              FractionBox[
               RowBox[{"3", " ", 
                RowBox[{"Zeta", "[", "5", "]"}]}], "64"]}], "\[Lambda]"], "-", 
            FractionBox[
             RowBox[{"309771", " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], 
             RowBox[{"8192", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"5", "/", "2"}]]}]], "+", 
            FractionBox[
             RowBox[{"45", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"242", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
                RowBox[{"21", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], 
             RowBox[{"2048", " ", 
              SuperscriptBox["\[Lambda]", "2"]}]], "-", 
            FractionBox[
             RowBox[{"2144997855", " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}], 
             RowBox[{"2097152", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"7", "/", "2"}]]}]], "-", 
            FractionBox[
             RowBox[{"43546578075", " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}], 
             RowBox[{"1048576", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"9", "/", "2"}]]}]], "-", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"89212", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
                RowBox[{"198275", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                RowBox[{"19600", " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], 
             RowBox[{"65536", " ", 
              SuperscriptBox["\[Lambda]", "3"]}]], "-", 
            FractionBox[
             RowBox[{"620075815734375", " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}], 
             RowBox[{"268435456", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"11", "/", "2"}]]}]], "-", 
            FractionBox[
             RowBox[{"2835", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"371432", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}], " ", 
                 RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
                RowBox[{"375256", " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                RowBox[{"40425", " ", 
                 RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}], 
             RowBox[{"524288", " ", 
              SuperscriptBox["\[Lambda]", "4"]}]], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"4194304", " ", 
               SuperscriptBox["\[Lambda]", "5"]}]], 
             RowBox[{"25515", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"8233360", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
                RowBox[{"12608540", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}], " ", 
                 RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
                RowBox[{"21021", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"575", " ", 
                    RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
                   RowBox[{"66", " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], "-", 
            FractionBox[
             RowBox[{"179573901963080625", " ", 
              RowBox[{"Zeta", "[", "13", "]"}]}], 
             RowBox[{"1073741824", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"13", "/", "2"}]]}]], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"67108864", " ", 
               SuperscriptBox["\[Lambda]", "6"]}]], 
             RowBox[{"893025", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"431739760", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}], " ", 
                 RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                RowBox[{"291909632", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}], " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
                RowBox[{"61347", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4470", " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}], "-", 
                   RowBox[{"539", " ", 
                    RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], "-", 
            FractionBox[
             RowBox[{"2092870026068862815775", " ", 
              RowBox[{"Zeta", "[", "15", "]"}]}], 
             RowBox[{"137438953472", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"15", "/", "2"}]]}]], "-", 
            FractionBox[
             RowBox[{"29204493062712236143875", " ", 
              RowBox[{"Zeta", "[", "17", "]"}]}], 
             RowBox[{"17179869184", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"17", "/", "2"}]]}]], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"4294967296", " ", 
               SuperscriptBox["\[Lambda]", "7"]}]], "13395375", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"72613208724", " ", 
                SuperscriptBox[
                 RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
               RowBox[{"11", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"11738902784", " ", 
                   RowBox[{"Zeta", "[", "5", "]"}], " ", 
                   RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                  RowBox[{"7409022960", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}], " ", 
                   RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
                  RowBox[{"6916812903", " ", 
                   RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
                  RowBox[{"867691968", " ", 
                   RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            FractionBox[
             RowBox[{"4012591223658767723276428125", " ", 
              RowBox[{"Zeta", "[", "19", "]"}]}], 
             RowBox[{"17592186044416", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"19", "/", "2"}]]}]], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"34359738368", " ", 
               SuperscriptBox["\[Lambda]", "8"]}]], "265228425", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5388549835200", " ", 
                RowBox[{"Zeta", "[", "7", "]"}], " ", 
                RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
               RowBox[{"11", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"408297174000", " ", 
                   RowBox[{"Zeta", "[", "5", "]"}], " ", 
                   RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                  RowBox[{"246737689848", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}], " ", 
                   RowBox[{"Zeta", "[", "13", "]"}]}], "-", 
                  RowBox[{"230398511200", " ", 
                   RowBox[{"Zeta", "[", "17", "]"}]}], "+", 
                  RowBox[{"29857724325", " ", 
                   RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"137438953472", " ", 
               SuperscriptBox["\[Lambda]", "9"]}]], "4862521125", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"68330572676352", " ", 
                SuperscriptBox[
                 RowBox[{"Zeta", "[", "9", "]"}], "2"]}], "+", 
               RowBox[{"128120954237640", " ", 
                RowBox[{"Zeta", "[", "7", "]"}], " ", 
                RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
               RowBox[{"143", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"716836444920", " ", 
                   RowBox[{"Zeta", "[", "5", "]"}], " ", 
                   RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                  RowBox[{"420440493564", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}], " ", 
                   RowBox[{"Zeta", "[", "15", "]"}]}], "-", 
                  RowBox[{"927979", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"424467", " ", 
                    RowBox[{"Zeta", "[", "19", "]"}]}], "-", 
                    RowBox[{"56525", " ", 
                    RowBox[{"Zeta", "[", "21", "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"4398046511104", " ", 
               SuperscriptBox["\[Lambda]", "10"]}]], "189638323875", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"15068499050586240", " ", 
                RowBox[{"Zeta", "[", "9", "]"}], " ", 
                RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
               RowBox[{"13", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"1043209193978952", " ", 
                   RowBox[{"Zeta", "[", "7", "]"}], " ", 
                   RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                  RowBox[{"811437196118472", " ", 
                   RowBox[{"Zeta", "[", "5", "]"}], " ", 
                   RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
                  RowBox[{"221", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2107118196480", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}], " ", 
                    RowBox[{"Zeta", "[", "17", "]"}]}], "-", 
                    RowBox[{"730303", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2715950", " ", 
                    RowBox[{"Zeta", "[", "21", "]"}]}], "-", 
                    RowBox[{"370139", " ", 
                    RowBox[{"Zeta", "[", "23", "]"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["n", 
           RowBox[{"-", "4"}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"7665", " ", 
               SqrtBox["\[Lambda]"]}], "131072"]}], "+", 
            FractionBox[
             RowBox[{"5", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"3", "/", "2"}]]}], "2048"], "-", 
            FractionBox[
             RowBox[{"17", " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "32256"], "-", 
            FractionBox[
             RowBox[{"5", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"5", "/", "2"}]]}], "21504"], "-", 
            FractionBox[
             SuperscriptBox["\[Lambda]", "3"], "120960"], "+", 
            FractionBox[
             RowBox[{"\[Lambda]", " ", 
              RowBox[{"(", 
               RowBox[{"16487", "-", 
                RowBox[{"540", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "1720320"], 
            "+", 
            FractionBox[
             RowBox[{"25282257", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], 
             RowBox[{"8388608", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"3", "/", "2"}]]}]], "+", 
            FractionBox[
             RowBox[{"8192", "+", 
              RowBox[{"1337", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
              RowBox[{"186", " ", 
               RowBox[{"Zeta", "[", "5", "]"}]}]}], "114688"], "+", 
            FractionBox[
             RowBox[{"581627475", " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], 
             RowBox[{"8388608", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"5", "/", "2"}]]}]], "+", 
            FractionBox[
             RowBox[{"3092564378475", " ", 
              RowBox[{"Zeta", "[", "7", "]"}]}], 
             RowBox[{"1073741824", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"7", "/", "2"}]]}]], "-", 
            FractionBox[
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"236931", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                RowBox[{"37360", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
                RowBox[{"7065", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], 
             RowBox[{"1048576", " ", "\[Lambda]"}]], "+", 
            FractionBox[
             RowBox[{"22851135932625", " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}], 
             RowBox[{"134217728", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"9", "/", "2"}]]}]], "-", 
            FractionBox[
             RowBox[{"315", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"130214", " ", 
                 RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
                RowBox[{"26925", " ", 
                 RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
                RowBox[{"5688", " ", 
                 RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}], 
             RowBox[{"4194304", " ", 
              SuperscriptBox["\[Lambda]", "2"]}]], "+", 
            FractionBox[
             RowBox[{"7284831251495923125", " ", 
              RowBox[{"Zeta", "[", "11", "]"}]}], 
             RowBox[{"549755813888", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"11", "/", "2"}]]}]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"134217728", " ", 
               SuperscriptBox["\[Lambda]", "3"]}]], 
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1011801628", " ", 
                 SuperscriptBox[
                  RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
                RowBox[{"3675", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1047732", " ", 
                    RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
                   RowBox[{"242560", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                   RowBox[{"54945", " ", 
                    RowBox[{"Zeta", "[", "11", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], "+", 
            FractionBox[
             RowBox[{"714517730945818724925", " ", 
              RowBox[{"Zeta", "[", "13", "]"}]}], 
             RowBox[{"549755813888", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"13", "/", "2"}]]}]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"536870912", " ", 
               SuperscriptBox["\[Lambda]", "4"]}]], 
             RowBox[{"135", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"23897899280", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}], " ", 
                 RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
                RowBox[{"63", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"634060448", " ", 
                    RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
                   RowBox[{"55", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2885605"}], " ", 
                    RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
                    RowBox[{"687258", " ", 
                    RowBox[{"Zeta", "[", "13", "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], "+", 
            FractionBox[
             RowBox[{"10980453629913067578403125", " ", 
              RowBox[{"Zeta", "[", "15", "]"}]}], 
             RowBox[{"70368744177664", " ", 
              SuperscriptBox["\[Lambda]", 
               RowBox[{"15", "/", "2"}]]}]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"68719476736", " ", 
               SuperscriptBox["\[Lambda]", "5"]}]], "2025", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7564593336704", " ", 
                SuperscriptBox[
                 RowBox[{"Zeta", "[", "5", "]"}], "2"]}], "+", 
               RowBox[{"11553710386344", " ", 
                RowBox[{"Zeta", "[", "3", "]"}], " ", 
                RowBox[{"Zeta", "[", "7", "]"}]}], "-", 
               RowBox[{"6237", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2912172735", " ", 
                   RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
                  RowBox[{"773410352", " ", 
                   RowBox[{"Zeta", "[", "13", "]"}]}], "+", 
                  RowBox[{"191382191", " ", 
                   RowBox[{"Zeta", "[", "15", "]"}]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"274877906944", " ", 
               SuperscriptBox["\[Lambda]", "6"]}]], "467775", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"21161548636720", " ", 
                RowBox[{"Zeta", "[", "5", "]"}], " ", 
                RowBox[{"Zeta", "[", "7", "]"}]}], "+", 
               RowBox[{"14283672214336", " ", 
                RowBox[{"Zeta", "[", "3", "]"}], " ", 
                RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
               RowBox[{"429", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"51068901402", " ", 
                   RowBox[{"Zeta", "[", "13", "]"}]}], "-", 
                  RowBox[{"14214365165", " ", 
                   RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
                  RowBox[{"3625496160", " ", 
                   RowBox[{"Zeta", "[", "17", "]"}]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"8796093022208", " ", 
               SuperscriptBox["\[Lambda]", "7"]}]], "21049875", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"804756707857528", " ", 
                SuperscriptBox[
                 RowBox[{"Zeta", "[", "7", "]"}], "2"]}], "+", 
               RowBox[{"1431046983962624", " ", 
                RowBox[{"Zeta", "[", "5", "]"}], " ", 
                RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
               RowBox[{"1573", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"573556655420", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}], " ", 
                   RowBox[{"Zeta", "[", "11", "]"}]}], "-", 
                  RowBox[{"871996927438", " ", 
                   RowBox[{"Zeta", "[", "15", "]"}]}], "+", 
                  RowBox[{"252169415680", " ", 
                   RowBox[{"Zeta", "[", "17", "]"}]}], "-", 
                  RowBox[{"65920844223", " ", 
                   RowBox[{"Zeta", "[", "19", "]"}]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"35184372088832", " ", 
               SuperscriptBox["\[Lambda]", "8"]}]], "1149323175", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"14261826648656000", " ", 
                RowBox[{"Zeta", "[", "7", "]"}], " ", 
                RowBox[{"Zeta", "[", "9", "]"}]}], "+", 
               RowBox[{"11886750258031000", " ", 
                RowBox[{"Zeta", "[", "5", "]"}], " ", 
                RowBox[{"Zeta", "[", "11", "]"}]}], "+", 
               RowBox[{"7177734969151032", " ", 
                RowBox[{"Zeta", "[", "3", "]"}], " ", 
                RowBox[{"Zeta", "[", "13", "]"}]}], "-", 
               RowBox[{"790075", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13792100032", " ", 
                   RowBox[{"Zeta", "[", "17", "]"}]}], "-", 
                  RowBox[{"8721", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"472133", " ", 
                    RowBox[{"Zeta", "[", "19", "]"}]}], "-", 
                    RowBox[{"125970", " ", 
                    RowBox[{"Zeta", "[", "21", "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "\[Infinity]", ",", "4"}], "}"}]}], "]"}]}], "]"}],
     "//", "Simplify"}]}], ";"}]], "Input",ExpressionUUID->"fe941daa-9428-\
49f0-ae7d-effe6219d9ae"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Large N finite \[Tau]: ",
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox[
    TemplateBox[<|"boxes" -> FormBox[
        StyleBox["H", "TI"], TraditionalForm], "errors" -> {}, "input" -> "H",
       "state" -> "Boxes"|>,
     "TeXAssistantTemplate"], "N", "i"], 
   RowBox[{"(", "\[Tau]", ")"}]}]],
  CellChangeTimes->{{3.906173988482337*^9, 3.9061739967422857`*^9}, {
   3.906174036691928*^9, 3.906174087510914*^9}},ExpressionUUID->
  "88f455b4-b5cf-49b5-841d-acbd462f3e30"],
 " to 1/N^7"
}], "Section",
 CellChangeTimes->{{3.906103943514489*^9, 3.9061039489361897`*^9}, {
   3.9061389347846613`*^9, 3.906138935461503*^9}, 3.906478656377993*^9, 
   3.906478771357645*^9},ExpressionUUID->"7e7d7cd9-9847-4b79-ac35-\
03e6a7164a98"],

Cell[TextData[{
 "Terms in parentheses, such as ",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "16"}], " ", 
     RowBox[{"e", "[", 
      RowBox[{"6", ",", 
       FractionBox["3", "2"], ",", 
       FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
    RowBox[{"105", " ", 
     RowBox[{"e", "[", 
      RowBox[{"6", ",", 
       FractionBox["3", "2"], ",", 
       FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]],
  CellChangeTimes->{{3.9035031944687243`*^9, 3.903503197308107*^9}, {
    3.903503250419137*^9, 3.903503374900326*^9}, {3.903503464962099*^9, 
    3.903503564906033*^9}, {3.903506807906032*^9, 3.903506825672513*^9}, {
    3.903506945181304*^9, 3.903506980151436*^9}, 3.906133195998743*^9, {
    3.9061334734533787`*^9, 3.9061335165733433`*^9}, {3.906133560217627*^9, 
    3.906133611061161*^9}, {3.906133819869563*^9, 3.906133824606835*^9}, {
    3.9061339013415747`*^9, 3.9061339561019297`*^9}, {3.906134305188792*^9, 
    3.9061344425566597`*^9}, 3.906134894164309*^9, {3.9061349497652483`*^9, 
    3.906135006988146*^9}, {3.906135221972578*^9, 3.906135334427946*^9}, {
    3.9061354114336967`*^9, 3.9061354464056377`*^9}, {3.90613569889779*^9, 
    3.9061362797883987`*^9}, {3.906137418626852*^9, 3.906137421212737*^9}},
  ExpressionUUID->"8fce7038-ea1d-4cab-acac-822f4cac709e"],
 ", ",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{
    RowBox[{"28", " ", 
     RowBox[{"e", "[", 
      RowBox[{"6", ",", 
       FractionBox["3", "2"], ",", 
       FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
    RowBox[{"15", " ", 
     RowBox[{"e", "[", 
      RowBox[{"6", ",", 
       FractionBox["5", "2"], ",", 
       FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]],
  CellChangeTimes->{{3.9035031944687243`*^9, 3.903503197308107*^9}, {
    3.903503250419137*^9, 3.903503374900326*^9}, {3.903503464962099*^9, 
    3.903503564906033*^9}, {3.903506807906032*^9, 3.903506825672513*^9}, {
    3.903506945181304*^9, 3.903506980151436*^9}, 3.906133195998743*^9, {
    3.9061334734533787`*^9, 3.9061335165733433`*^9}, {3.906133560217627*^9, 
    3.906133611061161*^9}, {3.906133819869563*^9, 3.906133824606835*^9}, {
    3.9061339013415747`*^9, 3.9061339561019297`*^9}, {3.906134305188792*^9, 
    3.9061344425566597`*^9}, 3.906134894164309*^9, {3.9061349497652483`*^9, 
    3.906135006988146*^9}, {3.906135221972578*^9, 3.906135334427946*^9}, {
    3.9061354114336967`*^9, 3.9061354464056377`*^9}, {3.90613569889779*^9, 
    3.9061362797883987`*^9}, {3.906137418626852*^9, 3.906137421212737*^9}},
  ExpressionUUID->"f30caa0b-2c12-46a5-976e-8f4d512d76d4"],
 ", are linear combinations of generalised Eisenstein series that cusp forms \
cancel out, and they can be written in terms of lattice sums (denoted as ",
 Cell[BoxData[
  RowBox[{
   SubsuperscriptBox[
    StyleBox["\[Epsilon]",
     FontSlant->"Italic"], 
    RowBox[{"i", ",", "j"}], "\[Omega]"], 
   RowBox[{"(", "\[Tau]", ")"}]}]],
  CellChangeTimes->{{3.906173899463396*^9, 3.906173947878538*^9}},
  ExpressionUUID->"e8ab0edb-1f6d-4159-bb60-77240691506a"],
 " in the paper). "
}], "Text",
 CellChangeTimes->{{3.8668786380079203`*^9, 3.866878677109129*^9}, {
   3.866878997220297*^9, 3.866879006788286*^9}, {3.906137472354721*^9, 
   3.906137480360484*^9}, {3.9061375773084393`*^9, 3.9061376696028233`*^9}, {
   3.9061380614342012`*^9, 3.9061380721392193`*^9}, {3.9061735037324057`*^9, 
   3.906173507688613*^9}, 3.906173540182291*^9, {3.906173575240245*^9, 
   3.9061735752411823`*^9}, {3.906173634022387*^9, 3.9061737342493668`*^9}, {
   3.90617377681702*^9, 3.906173784188149*^9}, {3.906173834766407*^9, 
   3.9061738601119013`*^9}, {3.906173952211273*^9, 3.906173959213601*^9}, {
   3.906174019650934*^9, 
   3.906174019651025*^9}},ExpressionUUID->"8d3dce94-fd92-42ff-b70d-\
f63ca67ed4da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HNi", "=", 
   RowBox[{
    RowBox[{"6", " ", 
     SuperscriptBox["n", "2"]}], "-", 
    FractionBox[
     RowBox[{"23", "+", 
      RowBox[{"96", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], "10"], " ", "+", 
    FractionBox[
     RowBox[{"27", " ", 
      RowBox[{"e", "[", 
       RowBox[{"4", ",", 
        FractionBox["3", "2"], ",", 
        FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], 
     RowBox[{"8", " ", "n"}]], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["n", "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "10"]}], "+", 
       RowBox[{
        FractionBox["1215", "88"], " ", 
        RowBox[{"e", "[", 
         RowBox[{"5", ",", 
          FractionBox["5", "2"], ",", 
          FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["14175", "704"], " ", 
        RowBox[{"e", "[", 
         RowBox[{"7", ",", 
          FractionBox["5", "2"], ",", 
          FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["n", "3"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1161", " ", 
          RowBox[{"e", "[", 
           RowBox[{"4", ",", 
            FractionBox["3", "2"], ",", 
            FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "1144"]}], "-", 
       RowBox[{
        FractionBox["135", "832"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "16"}], " ", 
           RowBox[{"e", "[", 
            RowBox[{"6", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"105", " ", 
           RowBox[{"e", "[", 
            RowBox[{"6", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["2025", "832"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"28", " ", 
           RowBox[{"e", "[", 
            RowBox[{"6", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"15", " ", 
           RowBox[{"e", "[", 
            RowBox[{"6", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
       
       FractionBox[
        RowBox[{"354375", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "98"}], " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"297", " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "2489344"], "-", 
       FractionBox[
        RowBox[{"127575", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"75", " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"49", " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "56576"], "-", 
       FractionBox[
        RowBox[{"654885", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "44"}], " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"65", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "1810432"], "+", 
       FractionBox[
        RowBox[{"297675", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "34816"]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["n", "4"]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "14"], "-", 
       FractionBox[
        RowBox[{"285525", " ", 
         RowBox[{"e", "[", 
          RowBox[{"5", ",", 
           FractionBox["3", "2"], ",", 
           FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "19448"], "+", 
       FractionBox[
        RowBox[{"15039675", " ", 
         RowBox[{"e", "[", 
          RowBox[{"7", ",", 
           FractionBox["3", "2"], ",", 
           FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "227392"], "+", 
       FractionBox[
        RowBox[{"6251175", " ", 
         RowBox[{"e", "[", 
          RowBox[{"7", ",", 
           FractionBox["3", "2"], ",", 
           FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "20672"], "+", 
       FractionBox[
        RowBox[{"637875", " ", 
         RowBox[{"e", "[", 
          RowBox[{"7", ",", 
           FractionBox["5", "2"], ",", 
           FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "1292"], "+", 
       FractionBox[
        RowBox[{"9823275", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            RowBox[{"e", "[", 
             RowBox[{"9", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"13", " ", 
            RowBox[{"e", "[", 
             RowBox[{"9", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "252928"], "-", 
       FractionBox[
        RowBox[{"2679075", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", 
            RowBox[{"e", "[", 
             RowBox[{"9", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"15", " ", 
            RowBox[{"e", "[", 
             RowBox[{"9", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "19456"], "-", 
       FractionBox[
        RowBox[{"6257426175", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            RowBox[{"e", "[", 
             RowBox[{"11", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"e", "[", 
             RowBox[{"11", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "60858368"], "+", 
       FractionBox[
        RowBox[{"147349125", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"637", " ", 
            RowBox[{"e", "[", 
             RowBox[{"11", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"1107", " ", 
            RowBox[{"e", "[", 
             RowBox[{"11", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "60858368"], "+", 
       FractionBox[
        RowBox[{"4214184975", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "84"}], " ", 
            RowBox[{"e", "[", 
             RowBox[{"13", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
           RowBox[{"85", " ", 
            RowBox[{"e", "[", 
             RowBox[{"13", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "973733888"], "-", 
       FractionBox[
        RowBox[{"1915538625", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            RowBox[{"e", "[", 
             RowBox[{"13", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"11", " ", 
            RowBox[{"e", "[", 
             RowBox[{"13", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "28639232"]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["n", "5"]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"397413", " ", 
         RowBox[{"e", "[", 
          RowBox[{"4", ",", 
           FractionBox["3", "2"], ",", 
           FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "369512"], "+", 
       FractionBox[
        RowBox[{"105975", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "16"}], " ", 
            RowBox[{"e", "[", 
             RowBox[{"6", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"105", " ", 
            RowBox[{"e", "[", 
             RowBox[{"6", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "268736"], "-", 
       FractionBox[
        RowBox[{"1589625", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"28", " ", 
            RowBox[{"e", "[", 
             RowBox[{"6", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"15", " ", 
            RowBox[{"e", "[", 
             RowBox[{"6", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "268736"], "-", 
       FractionBox[
        RowBox[{"3903744375", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "98"}], " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"297", " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "7614903296"], "+", 
       FractionBox[
        RowBox[{"2070633375", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"75", " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"49", " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "173065984"], "+", 
       FractionBox[
        RowBox[{"602791875", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"66", " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"25", " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "15214592"], "+", 
       FractionBox[
        RowBox[{"5072878125", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"7", " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["7", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "15214592"], "+", 
       FractionBox[
        RowBox[{"70875", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2592"}], " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"63000", " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"30625", " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["7", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "7607296"], "+", 
       FractionBox[
        RowBox[{"94839255", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "44"}], " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"65", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "20819968"], "-", 
       FractionBox[
        RowBox[{"60428025", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "200192"], "-", 
       FractionBox[
        RowBox[{"2679075", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"77", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"75", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["7", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "8704"], "-", 
       FractionBox[
        RowBox[{"189448875", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"91", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
           RowBox[{"55", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["7", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "1601536"], "+", 
       FractionBox[
        RowBox[{"27513675", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "91"}], " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"270", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["7", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "3203072"], "-", 
       FractionBox[
        RowBox[{"3274425", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "10556"}], " ", 
            RowBox[{"e", "[", 
             RowBox[{"12", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"9945", " ", 
            RowBox[{"e", "[", 
             RowBox[{"12", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
           RowBox[{"5808", " ", 
            RowBox[{"e", "[", 
             RowBox[{"12", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "2646016"], "-", 
       FractionBox[
        RowBox[{"11918907", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1936"}], " ", 
            RowBox[{"e", "[", 
             RowBox[{"12", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"11600", " ", 
            RowBox[{"e", "[", 
             RowBox[{"12", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"19125", " ", 
            RowBox[{"e", "[", 
             RowBox[{"12", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "42336256"], "+", 
       FractionBox[
        RowBox[{"189448875", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"364", " ", 
            RowBox[{"e", "[", 
             RowBox[{"12", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"637", " ", 
            RowBox[{"e", "[", 
             RowBox[{"12", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"363", " ", 
            RowBox[{"e", "[", 
             RowBox[{"12", ",", 
              FractionBox["7", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "2490368"], "-", 
       RowBox[{
        FractionBox["1", "451812524032"], "4069698633", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"84128", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"229500", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"282625", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "-", 
       
       RowBox[{
        FractionBox["1", "26577207296"], "1806079275", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"155304", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"91260", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"183540", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"112385", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "-", 
       
       FractionBox[
        RowBox[{"9577693125", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1377", " ", 
            RowBox[{"e", "[", 
             RowBox[{"14", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"3036", " ", 
            RowBox[{"e", "[", 
             RowBox[{"14", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"1859", " ", 
            RowBox[{"e", "[", 
             RowBox[{"14", ",", 
              FractionBox["7", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "1398800384"], "+", 
       RowBox[{
        FractionBox["1", "425235316736"], "173918745", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"908752", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"2033760", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"1885275", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", "22380806144"], "2608781175", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"33796", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"21408", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"29988", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"19845", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
       
       FractionBox[
        RowBox[{"147496474125", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"323", " ", 
            RowBox[{"e", "[", 
             RowBox[{"16", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"884", " ", 
            RowBox[{"e", "[", 
             RowBox[{"16", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"585", " ", 
            RowBox[{"e", "[", 
             RowBox[{"16", ",", 
              FractionBox["7", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "22380806144"]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["n", "6"]], 
     RowBox[{"(", 
      RowBox[{"C6", "+", 
       FractionBox[
        RowBox[{"254393055", " ", 
         RowBox[{"e", "[", 
          RowBox[{"5", ",", 
           FractionBox["3", "2"], ",", 
           FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "8498776"], "-", 
       FractionBox[
        RowBox[{"75822075", " ", 
         RowBox[{"e", "[", 
          RowBox[{"7", ",", 
           FractionBox["3", "2"], ",", 
           FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "307648"], "-", 
       FractionBox[
        RowBox[{"38400075", " ", 
         RowBox[{"e", "[", 
          RowBox[{"7", ",", 
           FractionBox["3", "2"], ",", 
           FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "27968"], "-", 
       FractionBox[
        RowBox[{"133060725", " ", 
         RowBox[{"e", "[", 
          RowBox[{"7", ",", 
           FractionBox["5", "2"], ",", 
           FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "59432"], "-", 
       FractionBox[
        RowBox[{"1430566515", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            RowBox[{"e", "[", 
             RowBox[{"9", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"13", " ", 
            RowBox[{"e", "[", 
             RowBox[{"9", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "5817344"], "+", 
       FractionBox[
        RowBox[{"5934865545", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", 
            RowBox[{"e", "[", 
             RowBox[{"9", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"15", " ", 
            RowBox[{"e", "[", 
             RowBox[{"9", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "4922368"], "+", 
       FractionBox[
        RowBox[{"2139509295", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"13", " ", 
            RowBox[{"e", "[", 
             RowBox[{"9", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["13", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"e", "[", 
             RowBox[{"9", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "894976"], "+", 
       FractionBox[
        RowBox[{"80908065", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "80"}], " ", 
            RowBox[{"e", "[", 
             RowBox[{"9", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"363", " ", 
            RowBox[{"e", "[", 
             RowBox[{"9", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "9844736"], "+", 
       FractionBox[
        RowBox[{"178426395", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"99", " ", 
            RowBox[{"e", "[", 
             RowBox[{"9", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"175", " ", 
            RowBox[{"e", "[", 
             RowBox[{"9", ",", 
              FractionBox["7", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "447488"], "+", 
       FractionBox[
        RowBox[{"160607271825", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            RowBox[{"e", "[", 
             RowBox[{"11", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"e", "[", 
             RowBox[{"11", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "103817216"], "-", 
       FractionBox[
        RowBox[{"10592764875", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"637", " ", 
            RowBox[{"e", "[", 
             RowBox[{"11", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"1107", " ", 
            RowBox[{"e", "[", 
             RowBox[{"11", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "103817216"], "-", 
       FractionBox[
        RowBox[{"948191619375", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"561", " ", 
            RowBox[{"e", "[", 
             RowBox[{"11", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["13", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"208", " ", 
            RowBox[{"e", "[", 
             RowBox[{"11", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "3529785344"], "-", 
       FractionBox[
        RowBox[{"28733079375", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1312"}], " ", 
            RowBox[{"e", "[", 
             RowBox[{"11", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"2499", " ", 
            RowBox[{"e", "[", 
             RowBox[{"11", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "207634432"], "-", 
       FractionBox[
        RowBox[{"900450502875", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"416", " ", 
            RowBox[{"e", "[", 
             RowBox[{"11", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"1785", " ", 
            RowBox[{"e", "[", 
             RowBox[{"11", ",", 
              FractionBox["7", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "3529785344"], "-", 
       FractionBox[
        RowBox[{"954955386259875", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"84", " ", 
            RowBox[{"e", "[", 
             RowBox[{"13", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"85", " ", 
            RowBox[{"e", "[", 
             RowBox[{"13", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "875386765312"], "+", 
       FractionBox[
        RowBox[{"909200830663125", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            RowBox[{"e", "[", 
             RowBox[{"13", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"11", " ", 
            RowBox[{"e", "[", 
             RowBox[{"13", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "25746669568"], "+", 
       FractionBox[
        RowBox[{"7901596828125", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"187", " ", 
            RowBox[{"e", "[", 
             RowBox[{"13", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["13", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"189", " ", 
            RowBox[{"e", "[", 
             RowBox[{"13", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "5420351488"], "+", 
       FractionBox[
        RowBox[{"70635486796875", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"176", " ", 
            RowBox[{"e", "[", 
             RowBox[{"13", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"171", " ", 
            RowBox[{"e", "[", 
             RowBox[{"13", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "102986678272"], "+", 
       FractionBox[
        RowBox[{"39986868796875", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"27", " ", 
            RowBox[{"e", "[", 
             RowBox[{"13", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"77", " ", 
            RowBox[{"e", "[", 
             RowBox[{"13", ",", 
              FractionBox["7", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "2710175744"], "+", 
       RowBox[{
        FractionBox["1", "2990538752"], "28733079375", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "41140"}], " ", 
           RowBox[{"e", "[", 
            RowBox[{"15", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"24871", " ", 
           RowBox[{"e", "[", 
            RowBox[{"15", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["13", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"49712", " ", 
           RowBox[{"e", "[", 
            RowBox[{"15", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", "56820236288"], "10234449225", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "299104"}], " ", 
           RowBox[{"e", "[", 
            RowBox[{"15", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"731500", " ", 
           RowBox[{"e", "[", 
            RowBox[{"15", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"963585", " ", 
           RowBox[{"e", "[", 
            RowBox[{"15", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "1495269376"], "147496474125", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4845", " ", 
           RowBox[{"e", "[", 
            RowBox[{"15", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["13", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"10557", " ", 
           RowBox[{"e", "[", 
            RowBox[{"15", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"13910", " ", 
           RowBox[{"e", "[", 
            RowBox[{"15", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "-", 
       
       RowBox[{
        FractionBox["1", "1387609980928"], "247673671245", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1549184"}], " ", 
           RowBox[{"e", "[", 
            RowBox[{"17", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"578151", " ", 
           RowBox[{"e", "[", 
            RowBox[{"17", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["13", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"2061540", " ", 
           RowBox[{"e", "[", 
            RowBox[{"17", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "-", 
       
       RowBox[{
        FractionBox["1", "1387609980928"], "168527263905", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "409552"}], " ", 
           RowBox[{"e", "[", 
            RowBox[{"17", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"758912", " ", 
           RowBox[{"e", "[", 
            RowBox[{"17", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"760725", " ", 
           RowBox[{"e", "[", 
            RowBox[{"17", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "30165434368"], "386862180705", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16093", " ", 
           RowBox[{"e", "[", 
            RowBox[{"17", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["13", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"43225", " ", 
           RowBox[{"e", "[", 
            RowBox[{"17", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"63050", " ", 
           RowBox[{"e", "[", 
            RowBox[{"17", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "-", 
       
       RowBox[{
        FractionBox["1", "482646949888"], "76603301775", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"461384", " ", 
           RowBox[{"e", "[", 
            RowBox[{"19", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"111573", " ", 
           RowBox[{"e", "[", 
            RowBox[{"19", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["13", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"679524", " ", 
           RowBox[{"e", "[", 
            RowBox[{"19", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", "11100879847424"], "280878773175", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "688432"}], " ", 
           RowBox[{"e", "[", 
            RowBox[{"19", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"964712", " ", 
           RowBox[{"e", "[", 
            RowBox[{"19", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"760725", " ", 
           RowBox[{"e", "[", 
            RowBox[{"19", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"53086088130075", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"161", " ", 
            RowBox[{"e", "[", 
             RowBox[{"19", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["13", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"525", " ", 
            RowBox[{"e", "[", 
             RowBox[{"19", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"850", " ", 
            RowBox[{"e", "[", 
             RowBox[{"19", ",", 
              FractionBox["7", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "241323474944"]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["n", "7"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"18573813", " ", 
          RowBox[{"e", "[", 
           RowBox[{"4", ",", 
            FractionBox["3", "2"], ",", 
            FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "8498776"]}], 
       "-", 
       FractionBox[
        RowBox[{"8383095", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "16"}], " ", 
            RowBox[{"e", "[", 
             RowBox[{"6", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"105", " ", 
            RowBox[{"e", "[", 
             RowBox[{"6", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "6180928"], "+", 
       FractionBox[
        RowBox[{"125746425", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"28", " ", 
            RowBox[{"e", "[", 
             RowBox[{"6", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"15", " ", 
            RowBox[{"e", "[", 
             RowBox[{"6", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "6180928"], "+", 
       FractionBox[
        RowBox[{"76985346375", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "98"}], " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"297", " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "31547456512"], "-", 
       FractionBox[
        RowBox[{"48420453375", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"75", " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"49", " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "716987648"], "-", 
       FractionBox[
        RowBox[{"32912436375", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"66", " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"25", " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "110305792"], "-", 
       FractionBox[
        RowBox[{"275589995625", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"7", " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["7", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "110305792"], "-", 
       FractionBox[
        RowBox[{"15578325", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2592"}], " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"63000", " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"30625", " ", 
            RowBox[{"e", "[", 
             RowBox[{"8", ",", 
              FractionBox["7", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "220611584"], "-", 
       FractionBox[
        RowBox[{"7716245242545", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "44"}], " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"65", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "205888663552"], "+", 
       FractionBox[
        RowBox[{"524126295", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"11", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "182528"], "+", 
       FractionBox[
        RowBox[{"14956142476275", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"88", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["15", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"35", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["13", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "2710175744"], "+", 
       FractionBox[
        RowBox[{"1076642549325", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"13013", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["13", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"1152", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["7", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "387555131392"], "+", 
       FractionBox[
        RowBox[{"1483314525", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"77", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"75", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["7", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "365056"], "+", 
       FractionBox[
        RowBox[{"2676891553875", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"91", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
           RowBox[{"55", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["7", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "1439780864"], "-", 
       FractionBox[
        RowBox[{"38020037633865", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "91"}], " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"270", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["7", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "411777327104"], "+", 
       FractionBox[
        RowBox[{"36123508693125", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"13", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["13", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"11", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["7", "2"], ",", 
              FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "338771968"], "-", 
       FractionBox[
        RowBox[{"3047691608325", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"39", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["13", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
           RowBox[{"35", " ", 
            RowBox[{"e", "[", 
             RowBox[{"10", ",", 
              FractionBox["9", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "169385984"], "+", 
       RowBox[{
        FractionBox["1", "68984283136"], "1641826164825", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "10556"}], " ", 
           RowBox[{"e", "[", 
            RowBox[{"12", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"9945", " ", 
           RowBox[{"e", "[", 
            RowBox[{"12", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"5808", " ", 
           RowBox[{"e", "[", 
            RowBox[{"12", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", "38060294144"], "164826564903", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1936"}], " ", 
           RowBox[{"e", "[", 
            RowBox[{"12", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"11600", " ", 
           RowBox[{"e", "[", 
            RowBox[{"12", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"19125", " ", 
           RowBox[{"e", "[", 
            RowBox[{"12", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "-", 
       
       RowBox[{
        FractionBox["1", "259705536512"], "12574416479625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3976", " ", 
           RowBox[{"e", "[", 
            RowBox[{"12", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"19019", " ", 
           RowBox[{"e", "[", 
            RowBox[{"12", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["15", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"726", " ", 
           RowBox[{"e", "[", 
            RowBox[{"12", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "-", 
       
       FractionBox[
        RowBox[{"6845356200375", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"364", " ", 
            RowBox[{"e", "[", 
             RowBox[{"12", ",", 
              FractionBox["3", "2"], ",", 
              FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"637", " ", 
            RowBox[{"e", "[", 
             RowBox[{"12", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"363", " ", 
            RowBox[{"e", "[", 
             RowBox[{"12", ",", 
              FractionBox["7", "2"], ",", 
              FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "2238840832"], "+", 
       RowBox[{
        FractionBox["1", "64926384128"], "19663109235", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3584", " ", 
           RowBox[{"e", "[", 
            RowBox[{"12", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"38250", " ", 
           RowBox[{"e", "[", 
            RowBox[{"12", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"162925", " ", 
           RowBox[{"e", "[", 
            RowBox[{"12", ",", 
             FractionBox["9", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "-", 
       
       RowBox[{
        FractionBox["1", "3417178112"], "130403975625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"94809", " ", 
           RowBox[{"e", "[", 
            RowBox[{"12", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["15", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"166257", " ", 
           RowBox[{"e", "[", 
            RowBox[{"12", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"118580", " ", 
           RowBox[{"e", "[", 
            RowBox[{"12", ",", 
             FractionBox["9", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "-", 
       
       FractionBox[
        RowBox[{"1308902277375", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"572", " ", 
            RowBox[{"e", "[", 
             RowBox[{"12", ",", 
              FractionBox["5", "2"], ",", 
              FractionBox["13", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"1365", " ", 
            RowBox[{"e", "[", 
             RowBox[{"12", ",", 
              FractionBox["7", "2"], ",", 
              FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
           RowBox[{"847", " ", 
            RowBox[{"e", "[", 
             RowBox[{"12", ",", 
              FractionBox["9", "2"], ",", 
              FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], 
        "117833728"], "-", 
       RowBox[{
        FractionBox["1", "2517612337037312"], "109325229458445", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3554408", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"16501050", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"19501125", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", "601709348551917568"], "1313788310927969877", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"84128", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"229500", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"282625", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", "1434181640912896"], "21026654861837625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"75276", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"167739", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["15", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"17576", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", "717090820456448"], "1404308392321960125", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1377", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"3036", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"1859", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "-", 
       
       RowBox[{
        FractionBox["1", "7451508960395264"], "234753166192545", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"433296", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"3458000", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"9661575", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["9", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", "43362811904"], "181863152596125", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4131", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["13", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"12420", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"8281", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["9", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "-", 
       
       RowBox[{
        FractionBox["1", "15588930879488"], "10281241728883125", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "12597"}], " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["15", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"38826", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"29575", " ", 
           RowBox[{"e", "[", 
            RowBox[{"14", ",", 
             FractionBox["9", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", "545455652864"], "18582348309525", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"13364", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"47215", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"41895", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "-", 
       
       RowBox[{
        FractionBox["1", "143546473252913152"], "82709228125418895", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"908752", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"2033760", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"1885275", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "-", 
       
       RowBox[{
        FractionBox["1", "29397188870144"], "7972154927161425", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9557", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"11362", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["15", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"2925", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "-", 
       
       RowBox[{
        FractionBox["1", "14698594435072"], "204389610605455275", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"323", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"884", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"585", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", "3777538769813504"], "404684428693545", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"600248", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"3638250", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"7240975", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["9", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "-", 
       
       RowBox[{
        FractionBox["1", "9000976384"], "61329033941175", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3553", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["13", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"13260", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"9555", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["9", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", "2556277293056"], "2315691962008425", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "10659"}], " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["15", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"54315", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"44600", " ", 
           RowBox[{"e", "[", 
            RowBox[{"16", ",", 
             FractionBox["9", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "-", 
       
       RowBox[{
        FractionBox["1", "17857937145856"], "835813353375", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "150174024"}], " ", 
           RowBox[{"e", "[", 
            RowBox[{"18", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"62633025", " ", 
           RowBox[{"e", "[", 
            RowBox[{"18", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["15", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"201202400", " ", 
           RowBox[{"e", "[", 
            RowBox[{"18", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"108114900", " ", 
           RowBox[{"e", "[", 
            RowBox[{"18", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", "410732554354688"], "68746552875", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1743007552"}], " ", 
           RowBox[{"e", "[", 
            RowBox[{"18", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"12366498144", " ", 
           RowBox[{"e", "[", 
            RowBox[{"18", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"33757526880", " ", 
           RowBox[{"e", "[", 
            RowBox[{"18", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"41980609125", " ", 
           RowBox[{"e", "[", 
            RowBox[{"18", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "205366277177344"], "69711416775", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1145921920", " ", 
           RowBox[{"e", "[", 
            RowBox[{"18", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"4311202896", " ", 
           RowBox[{"e", "[", 
            RowBox[{"18", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"11925559800", " ", 
           RowBox[{"e", "[", 
            RowBox[{"18", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"15575844375", " ", 
           RowBox[{"e", "[", 
            RowBox[{"18", ",", 
             FractionBox["9", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", "8928968572928"], "933451549655625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"67298", " ", 
           RowBox[{"e", "[", 
            RowBox[{"18", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["15", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"177023", " ", 
           RowBox[{"e", "[", 
            RowBox[{"18", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["13", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"268850", " ", 
           RowBox[{"e", "[", 
            RowBox[{"18", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"151725", " ", 
           RowBox[{"e", "[", 
            RowBox[{"18", ",", 
             FractionBox["9", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", "5857403383840768"], "689429715975", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "11671892232"}], " ", 
           RowBox[{"e", "[", 
            RowBox[{"20", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"18050178510", " ", 
           RowBox[{"e", "[", 
            RowBox[{"20", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"6404180432", " ", 
           RowBox[{"e", "[", 
            RowBox[{"20", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"15710036265", " ", 
           RowBox[{"e", "[", 
            RowBox[{"20", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["13", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "1464350845960192"], "453108529999125", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "18309564"}], " ", 
           RowBox[{"e", "[", 
            RowBox[{"20", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"5020785", " ", 
           RowBox[{"e", "[", 
            RowBox[{"20", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["15", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"27331920", " ", 
           RowBox[{"e", "[", 
            RowBox[{"20", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"15219760", " ", 
           RowBox[{"e", "[", 
            RowBox[{"20", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "-", 
       
       RowBox[{
        FractionBox["1", "134720277828337664"], "31340964199545", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"317080192", " ", 
           RowBox[{"e", "[", 
            RowBox[{"20", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"1080059760", " ", 
           RowBox[{"e", "[", 
            RowBox[{"20", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"2530437000", " ", 
           RowBox[{"e", "[", 
            RowBox[{"20", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"2635912125", " ", 
           RowBox[{"e", "[", 
            RowBox[{"20", ",", 
             FractionBox["9", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "-", 
       
       RowBox[{
        FractionBox["1", "11714806767681536"], "1755822364902230625", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"19435", " ", 
           RowBox[{"e", "[", 
            RowBox[{"20", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["15", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"61686", " ", 
           RowBox[{"e", "[", 
            RowBox[{"20", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["13", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"104805", " ", 
           RowBox[{"e", "[", 
            RowBox[{"20", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"61370", " ", 
           RowBox[{"e", "[", 
            RowBox[{"20", ",", 
             FractionBox["9", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "-", 
       
       RowBox[{
        FractionBox["1", "46859227070726144"], "45578964556125", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "373470688"}], " ", 
           RowBox[{"e", "[", 
            RowBox[{"22", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"440785800", " ", 
           RowBox[{"e", "[", 
            RowBox[{"22", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"212668368", " ", 
           RowBox[{"e", "[", 
            RowBox[{"22", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"312005925", " ", 
           RowBox[{"e", "[", 
            RowBox[{"22", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["13", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "11714806767681536"], "64965492466875", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "206166480"}], " ", 
           RowBox[{"e", "[", 
            RowBox[{"22", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"38629305", " ", 
           RowBox[{"e", "[", 
            RowBox[{"22", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["15", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"343279232", " ", 
           RowBox[{"e", "[", 
            RowBox[{"22", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}], "-", 
          RowBox[{"198555852", " ", 
           RowBox[{"e", "[", 
            RowBox[{"22", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", "46859227070726144"], "651350672973", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1616312672", " ", 
           RowBox[{"e", "[", 
            RowBox[{"22", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["3", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"4960566000", " ", 
           RowBox[{"e", "[", 
            RowBox[{"22", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["5", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"9901946250", " ", 
           RowBox[{"e", "[", 
            RowBox[{"22", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["7", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"8416760625", " ", 
           RowBox[{"e", "[", 
            RowBox[{"22", ",", 
             FractionBox["9", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
       
       RowBox[{
        FractionBox["1", "3231670832463872"], "1254158832073021875", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1035", " ", 
           RowBox[{"e", "[", 
            RowBox[{"22", ",", 
             FractionBox["3", "2"], ",", 
             FractionBox["15", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"3910", " ", 
           RowBox[{"e", "[", 
            RowBox[{"22", ",", 
             FractionBox["5", "2"], ",", 
             FractionBox["13", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"7429", " ", 
           RowBox[{"e", "[", 
            RowBox[{"22", ",", 
             FractionBox["7", "2"], ",", 
             FractionBox["11", "2"], ",", "\[Tau]"}], "]"}]}], "+", 
          RowBox[{"4522", " ", 
           RowBox[{"e", "[", 
            RowBox[{"22", ",", 
             FractionBox["9", "2"], ",", 
             FractionBox["9", "2"], ",", "\[Tau]"}], "]"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9035031944687243`*^9, 3.903503197308107*^9}, {
   3.903503250419137*^9, 3.903503374900326*^9}, {3.903503464962099*^9, 
   3.903503564906033*^9}, {3.903506807906032*^9, 3.903506825672513*^9}, {
   3.903506945181304*^9, 3.903506980151436*^9}, 3.906133195998743*^9, {
   3.9061334734533787`*^9, 3.9061335165733433`*^9}, {3.906133560217627*^9, 
   3.906133611061161*^9}, {3.906133819869563*^9, 3.906133824606835*^9}, {
   3.9061339013415747`*^9, 3.9061339561019297`*^9}, {3.906134305188792*^9, 
   3.9061344425566597`*^9}, 3.906134894164309*^9, {3.9061349497652483`*^9, 
   3.906135006988146*^9}, {3.906135221972578*^9, 3.906135334427946*^9}, {
   3.9061354114336967`*^9, 3.9061354464056377`*^9}, {3.90613569889779*^9, 
   3.9061362797883987`*^9}, {3.906137418626852*^9, 3.906137421212737*^9}, {
   3.906137723714748*^9, 3.9061377856333303`*^9}, {3.906478717160932*^9, 
   3.906478728666679*^9}},ExpressionUUID->"af4017f9-75f9-4e52-a012-\
406eef56c4da"]
}, Closed]],

Cell[CellGroupData[{

Cell["Approximation for finite N finite \[Tau]", "Section",
 CellChangeTimes->{{3.9061039936640263`*^9, 
  3.906104001791439*^9}},ExpressionUUID->"fbcb055d-0ca9-4507-9f55-\
bbafb56d39b9"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["C", "N"], 
  TraditionalForm]],ExpressionUUID->"1555fb3e-725b-4cd7-b827-4349d1ae8251"]], \
"Subsection",
 CellChangeTimes->{{3.8974849307463017`*^9, 3.897484937228703*^9}, {
  3.906104051388115*^9, 
  3.9061040530171843`*^9}},ExpressionUUID->"b6ff225e-1e90-4ec8-b472-\
74717617faeb"],

Cell["perturbative parts of eisenstein or rank r", "Text",
 CellChangeTimes->{{3.8968621565329237`*^9, 
  3.8968621828434887`*^9}},ExpressionUUID->"bf5b9a61-7a6d-4f09-96cc-\
c9eb7c2e5941"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eisen", "[", "r_", "]"}], ":=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"g", ">", "0"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"2", 
       RowBox[{"Zeta", "[", 
        RowBox[{"2", "r"}], "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["g", "2"], "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], 
        RowBox[{"-", "r"}]]}], "+", 
      RowBox[{"2", 
       RowBox[{"Sqrt", "[", "\[Pi]", "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["g", "2"], "/", 
          RowBox[{"(", 
           RowBox[{"4", "\[Pi]"}], ")"}]}], ")"}], 
        RowBox[{"r", "-", "1"}]], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"r", "-", 
          RowBox[{"1", "/", "2"}]}], "]"}], "/", 
        RowBox[{"Gamma", "[", "r", "]"}]}], 
       RowBox[{"Zeta", "[", 
        RowBox[{
         RowBox[{"2", "r"}], "-", "1"}], "]"}]}]}], "//", "PowerExpand"}]}], 
   "]"}]}]], "Input",
 CellLabel->
  "In[181]:=",ExpressionUUID->"7a6b7956-150b-4852-9fc7-d5e4ef5dfd60"],

Cell["instanton part of instanton number int", "Text",
 CellChangeTimes->{{3.896862169945719*^9, 
  3.8968621771928596`*^9}},ExpressionUUID->"b97b9ee1-2a8e-4c30-9b7c-\
758c06d7b92b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eisenint", "[", 
   RowBox[{"int_", ",", "r_"}], "]"}], ":=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"g", ">", "0"}], ",", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["int", 
       RowBox[{"r", "-", 
        RowBox[{"1", "/", "2"}]}]], 
      RowBox[{"DivisorSigma", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"2", "r"}]}], ",", "int"}], "]"}], 
      RowBox[{
       SuperscriptBox["\[Pi]", "r"], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", "r", "]"}], 
         RowBox[{"Sqrt", "[", " ", 
          RowBox[{
           SuperscriptBox["g", "2"], "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], "]"}]}], ")"}]}], 
      RowBox[{"BesselK", "[", 
       RowBox[{
        RowBox[{"r", "-", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{
         RowBox[{"(", "int", ")"}], "8", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "/", 
          SuperscriptBox["g", "2"]}]}]}], "]"}]}], "//", "PowerExpand"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{3.897109128781887*^9},
 CellLabel->
  "In[182]:=",ExpressionUUID->"cf1594b4-21ea-459c-8f1b-f52dc7faf710"],

Cell[TextData[{
 "here i evaluate an eisenstein or rank r for explicit tau=i ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"4", 
     RowBox[{"\[Pi]", "/", 
      SuperscriptBox["gg", "2"]}]}], "+", 
    RowBox[{
     RowBox[{"theta", "/", 
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]"}], ")"}]}], " ", "with", " ", "instantons", " ", 
     "expanded", " ", "to", " ", "order", " ", "max"}]}], TraditionalForm]],
  ExpressionUUID->"dc07c15a-17d7-4278-b2e7-644bf0b6bd0c"],
 ". this istanton expansion converges super quickly for tau in the \
fundamental domain"
}], "Text",
 CellChangeTimes->{{3.8968653228590117`*^9, 3.8968653795665827`*^9}, 
   3.8968659247917*^9},ExpressionUUID->"a0fb8681-fb4b-42d3-871a-9c4840ac4125"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eisenFinal2", "[", 
   RowBox[{"gg_", ",", "theta_", ",", "r_", ",", "max_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"eisenint", "[", 
        RowBox[{"int", ",", "r"}], "]"}], "2", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Theta]", " ", "int"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"int", ",", "1", ",", "max"}], "}"}]}], "]"}], "/.", 
    RowBox[{"g", "\[Rule]", "gg"}]}], "/.", 
   RowBox[{"\[Theta]", "\[Rule]", "theta"}]}]}]], "Input",
 CellChangeTimes->{{3.8971096709708557`*^9, 3.897109673295958*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"bc29d449-f2ca-4adb-8465-2200adb0d4e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eisenFinal", "[", 
   RowBox[{"gg_", ",", "theta_", ",", "r_", ",", "max_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"eisen", "[", "r", "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"eisenint", "[", 
         RowBox[{"int", ",", "r"}], "]"}], "2", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Theta]", " ", "int"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"int", ",", "1", ",", "max"}], "}"}]}], "]"}]}], "/.", 
    RowBox[{"g", "\[Rule]", "gg"}]}], "/.", 
   RowBox[{"\[Theta]", "\[Rule]", "theta"}]}]}]], "Input",
 CellLabel->
  "In[184]:=",ExpressionUUID->"50d36663-f021-495c-a349-6e1dc2f10fa8"],

Cell["here is formula for general N:", "Text",
 CellChangeTimes->{{3.9006845208506536`*^9, 
  3.900684527513178*^9}},ExpressionUUID->"a7a406c7-2193-4e24-aca3-\
d82fbaa2b648"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cc", "[", "1", "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cc", "[", "2", "]"}], "=", 
   RowBox[{"s", 
    RowBox[{"(", 
     RowBox[{"1", "-", "s"}], ")"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "s"}]}], ")"}], "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"cc", "[", 
     RowBox[{"n", "+", "1"}], "]"}], "=", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"n", 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}], 
          RowBox[{"cc", "[", 
           RowBox[{"n", "+", "1"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["n", "2"], "-", "1"}], ")"}]}], "+", 
            RowBox[{"s", 
             RowBox[{"(", 
              RowBox[{"s", "-", "1"}], ")"}]}]}], ")"}], 
          RowBox[{"cc", "[", "n", "]"}]}], "+", 
         RowBox[{"n", 
          RowBox[{"(", 
           RowBox[{"n", "+", "1"}], ")"}], 
          RowBox[{"cc", "[", 
           RowBox[{"n", "-", "1"}], "]"}]}]}], "==", "0"}], ",", 
       RowBox[{"cc", "[", 
        RowBox[{"n", "+", "1"}], "]"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "2", ",", "10"}], "}"}]}], "]"}]}], "Input",
 CellLabel->
  "In[185]:=",ExpressionUUID->"668f50ac-c87b-40c8-b3ed-3603f01a96c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"inputNGen", "[", 
   RowBox[{"gg_", ",", "theta_", ",", "max_", ",", "prec_", ",", "nn_"}], 
   "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"nn", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"nn", "-", "1"}], ")"}], "/", "4"}]}], "-", 
    RowBox[{"(", 
     RowBox[{"2", "I", " ", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[Pi]", "/", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Pi]", " ", "s"}], "]"}]}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], 
               RowBox[{"cc", "[", "nn", "]"}]}], ")"}], 
             RowBox[{"eisenFinal", "[", 
              RowBox[{"gg", ",", "theta", ",", "s", ",", "max"}], "]"}], 
             SuperscriptBox["\[Pi]", 
              RowBox[{"-", "s"}]], 
             RowBox[{"Gamma", "[", "s", "]"}]}], "/.", 
            RowBox[{"s", "\[Rule]", 
             RowBox[{"s", "+", 
              RowBox[{"1", "/", "2"}]}]}]}], "/.", 
           RowBox[{"s", "\[Rule]", 
            RowBox[{"s", "/", "I"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]", " ", "I"}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.9006845836860733`*^9, 3.900684650005517*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"6bd65fde-bdcf-40c2-81d7-22b0564d7369"],

Cell["\<\
here is the formula without the non-instanton part, for testing purposes\
\>", "Text",
 CellChangeTimes->{{3.900685000877562*^9, 
  3.900685012523628*^9}},ExpressionUUID->"561ede7b-c178-478a-a35c-\
5c435070f16f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"inputNGenTest", "[", 
   RowBox[{"gg_", ",", "theta_", ",", "max_", ",", "prec_", ",", "nn_"}], 
   "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"2", "I", " ", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[Pi]", "/", 
              RowBox[{"Sin", "[", 
               RowBox[{"\[Pi]", " ", "s"}], "]"}]}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", "2"]}], 
               RowBox[{"cc", "[", "nn", "]"}]}], ")"}], 
             RowBox[{"eisenFinal2", "[", 
              RowBox[{"gg", ",", "theta", ",", "s", ",", "max"}], "]"}], 
             SuperscriptBox["\[Pi]", 
              RowBox[{"-", "s"}]], 
             RowBox[{"Gamma", "[", "s", "]"}]}], "/.", 
            RowBox[{"s", "\[Rule]", 
             RowBox[{"s", "+", 
              RowBox[{"1", "/", "2"}]}]}]}], "/.", 
           RowBox[{"s", "\[Rule]", 
            RowBox[{"s", "/", "I"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", "\[Pi]", " ", "I"}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.90068486338101*^9, 3.9006848713071537`*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"08034050-e09f-4ceb-8477-9da540747504"],

Cell[TextData[{
 "here is the large N formula, only including instantons, up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"1", "/", 
     SuperscriptBox["N", 
      RowBox[{"5", "/", "2"}]]}], ",", " ", 
    RowBox[{
    "beyond", " ", "that", " ", "the", " ", "asymptotic", " ", "expression", 
     " ", "gets", " ", "worse"}]}], TraditionalForm]],ExpressionUUID->
  "61842260-83e2-4dca-8b77-c0da382d4f64"]
}], "Text",
 CellChangeTimes->{{3.9006850216873407`*^9, 
  3.90068504185561*^9}},ExpressionUUID->"9d5b472a-09d6-445d-951c-\
81c8dd16042c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"largeN", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["n"], " ", 
        RowBox[{"e", "[", 
         FractionBox["3", "2"], "]"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"3", "/", "2"}]]}]]}], "+", 
     FractionBox[
      RowBox[{"45", " ", 
       RowBox[{"e", "[", 
        FractionBox["5", "2"], "]"}]}], 
      RowBox[{"256", " ", 
       SqrtBox["n"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"39", " ", 
          RowBox[{"e", "[", 
           FractionBox["3", "2"], "]"}]}], 
         RowBox[{"8192", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"3", "/", "2"}]]}]]}], "+", 
       FractionBox[
        RowBox[{"4725", " ", 
         RowBox[{"e", "[", 
          FractionBox["7", "2"], "]"}]}], 
        RowBox[{"32768", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"7", "/", "2"}]]}]]}], 
      SuperscriptBox["n", 
       RowBox[{"3", "/", "2"}]]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1125", " ", 
          RowBox[{"e", "[", 
           FractionBox["5", "2"], "]"}]}], 
         RowBox[{"65536", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"5", "/", "2"}]]}]]}], "+", 
       FractionBox[
        RowBox[{"99225", " ", 
         RowBox[{"e", "[", 
          FractionBox["9", "2"], "]"}]}], 
        RowBox[{"262144", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"9", "/", "2"}]]}]]}], 
      SuperscriptBox["n", 
       RowBox[{"5", "/", "2"}]]]}], "/.", 
    RowBox[{
     RowBox[{"e", "[", "s_", "]"}], "->", 
     RowBox[{"eisenFinal2", "[", 
      RowBox[{"gg", ",", "theta", ",", "s", ",", "5"}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.897110389874795*^9, 3.8971104409617777`*^9}, {
  3.900684701378454*^9, 3.900684704480317*^9}, {3.900684964623631*^9, 
  3.9006849655064383`*^9}, {3.901966590851142*^9, 3.901966648140128*^9}, {
  3.90196676554532*^9, 3.901966792467358*^9}},
 CellLabel->
  "In[385]:=",ExpressionUUID->"6f961ede-38b7-4357-b63f-07c1fe7c024d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"largeNtest", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["n", "2"], "/", "4"}], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SqrtBox["n"], " ", 
       RowBox[{"e", "[", 
        FractionBox["3", "2"], "]"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"3", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{"45", " ", 
       RowBox[{"e", "[", 
        FractionBox["5", "2"], "]"}]}], 
      RowBox[{"256", " ", 
       SqrtBox["n"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"5", "/", "2"}]]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"39", " ", 
          RowBox[{"e", "[", 
           FractionBox["3", "2"], "]"}]}], 
         RowBox[{"8192", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"3", "/", "2"}]]}]]}], "+", 
       FractionBox[
        RowBox[{"4725", " ", 
         RowBox[{"e", "[", 
          FractionBox["7", "2"], "]"}]}], 
        RowBox[{"32768", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"7", "/", "2"}]]}]]}], 
      SuperscriptBox["n", 
       RowBox[{"3", "/", "2"}]]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1125", " ", 
          RowBox[{"e", "[", 
           FractionBox["5", "2"], "]"}]}], 
         RowBox[{"65536", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"5", "/", "2"}]]}]]}], "+", 
       FractionBox[
        RowBox[{"99225", " ", 
         RowBox[{"e", "[", 
          FractionBox["9", "2"], "]"}]}], 
        RowBox[{"262144", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"9", "/", "2"}]]}]]}], 
      SuperscriptBox["n", 
       RowBox[{"5", "/", "2"}]]]}], "/.", 
    RowBox[{
     RowBox[{"e", "[", "s_", "]"}], "->", 
     RowBox[{"eisenFinal", "[", 
      RowBox[{"gg", ",", "theta", ",", "s", ",", "5"}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.90196726164333*^9, 3.9019672836257257`*^9}},
 CellLabel->
  "In[396]:=",ExpressionUUID->"adc41c92-cd84-4119-9a77-0522af8bfb0b"],

Cell["\<\
as you see, good match for all N. note the non-instanton part is anyway much \
bigger in all cases\
\>", "Text",
 CellChangeTimes->{{3.900685047592576*^9, 
  3.900685064766899*^9}},ExpressionUUID->"eb8128fa-a4fc-463c-8f02-\
505072bdfba3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"largeN", "/.", 
      RowBox[{"gg", "->", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"4", "\[Pi]"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"1", "/", "10"}]}], ")"}]}]}]}], "/.", 
     RowBox[{"theta", "->", "\[Pi]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "2", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.897110447174726*^9, 3.897110518677526*^9}, {
   3.897110555478571*^9, 3.897110555541581*^9}, {3.897110592473445*^9, 
   3.8971106052965612`*^9}, {3.9006849067567673`*^9, 3.900684914587632*^9}, 
   3.900684970851035*^9, {3.900685070826*^9, 3.900685071065235*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"220a9b92-9d16-491f-b86c-30c332c15788"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00031782689387369203`", ",", "0.0005388351997755651`", ",", 
   "0.000696697148540663`", ",", "0.0008252788993893062`", ",", 
   "0.0009363929455599577`", ",", "0.001035632648382339`", ",", 
   "0.001126138829657029`", ",", "0.001209876440158555`", ",", 
   "0.0012881696338389026`"}], "}"}]], "Output",
 CellChangeTimes->{{3.897110448231138*^9, 3.8971105192910213`*^9}, {
   3.897110566951632*^9, 3.897110605837425*^9}, 3.900684784635747*^9, {
   3.900684902473177*^9, 3.900684915311687*^9}, 3.9006849713245573`*^9, 
   3.900685071504928*^9, 3.900837186406189*^9, 3.901961750843011*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"1c6f328d-a67e-4a7c-a18a-5b10178c1477"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"inputNGenTest", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"4", "\[Pi]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"1", "/", "10"}]}], ")"}]}], ",", "\[Pi]", ",", "6", ",", 
     "10", ",", "n"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "2", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.900684882477325*^9, 3.900684896060487*^9}, {
  3.900684927443122*^9, 3.900684945174376*^9}, {3.90068507298733*^9, 
  3.900685073219224*^9}},
 CellLabel->
  "In[324]:=",ExpressionUUID->"52cbd2df-3d00-430f-82e1-0947f26cd439"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00031445135537112542735186385830826282`10.", ",", 
   "0.00053251584984219340946101469708248554`10.", ",", 
   "0.0006934435024776780861726040055523084`10.", ",", 
   "0.00082371039715308057804096106435288436`10.", ",", 
   "0.00093560161423237939191154530653340049`10.", ",", 
   "0.00103520426946329379660396556963366647`10.", ",", 
   "0.00112588959984474032320139205595403374`10.", ",", 
   "0.00120972192124958699581746819922801776`10.", ",", 
   "0.00128806876229815826401078209082469087`10."}], "}"}]], "Output",
 CellChangeTimes->{
  3.900684896798923*^9, {3.900684936667327*^9, 3.900684946985667*^9}, 
   3.900685076501115*^9, 3.9008371892577686`*^9, 3.9019617584123077`*^9, 
   3.9019655174290133`*^9},
 CellLabel->
  "Out[324]=",ExpressionUUID->"8f551737-443d-48ed-a538-0d84f15bf6cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N2first1", "=", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["gg", "2"], "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"largeN", "/.", 
              RowBox[{"theta", "->", "0"}]}], "/.", 
             RowBox[{"n", "->", "2"}]}], ")"}], "+", 
           RowBox[{
            RowBox[{"9", "/", "4"}], 
            RowBox[{"input", "[", 
             RowBox[{"2", ",", 
              RowBox[{"2", " ", 
               SuperscriptBox["gg", "2"]}], ",", "20"}], "]"}]}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"gg", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"4", "\[Pi]"}], "]"}], "/", "30"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"4", "\[Pi]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"4", "\[Pi]"}], "]"}], "/", "30"}]}], "}"}]}], "]"}]}], 
     "]"}], ",", 
    RowBox[{"{", "gg", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.901965841436906*^9, 3.901965842977973*^9}, 
   3.901965881923483*^9, 3.901965940721199*^9, 3.901965973048685*^9},
 CellLabel->
  "In[344]:=",ExpressionUUID->"6cce8129-608a-4797-b166-7800ee32fde8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "900"], ",", 
     "0.00381172292866635215200317541412524563`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "225"], ",", 
     "0.01507469669070769535662697602319682112`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "100"], ",", 
     "0.03328923222409648774993308523122428805`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4", "225"], ",", 
     "0.05767580658453191405786417741136963061`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "36"], ",", 
     "0.08724528479365000329444590121873756368`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "25"], ",", 
     "0.12088058845328611346304224760785535191`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["49", "900"], ",", 
     "0.15741851168902154285136411270669581521`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16", "225"], ",", 
     "0.19572245222747357629504068442929580976`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["9", "100"], ",", 
     "0.2347401201161392598855638347944814654`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "9"], ",", 
     "0.27354374205512560235793855536038861039`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["121", "900"], ",", 
     "0.31135313568192975757656132594953050587`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4", "25"], ",", 
     "0.34754393929481953805763098346629477215`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["169", "900"], ",", 
     "0.3816442432267004301212048996044608772`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["49", "225"], ",", 
     "0.41332307190059595681110712620817744181`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "4"], ",", 
     "0.44237386880728265701899269487462590869`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["64", "225"], ",", 
     "0.46869557852273301740083109256926734813`19.999999999829544"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["289", "900"], ",", 
     "0.49227327916487791683837856031966843224`19.999999997991942"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["9", "25"], ",", 
     "0.51315970651126538379155947063839839234`19.999999984169857"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["361", "900"], ",", 
     "0.53145848089240227763117682276771874312`19.999999909294974"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4", "9"], ",", 
     "0.54730941903182597919719317198236145714`19.999999597915295"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["49", "100"], ",", 
     "0.56087599765983447631043070458072392674`19.999998553539626"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["121", "225"], ",", 
     "0.57233484954882999173248181935780600732`19.99999561755533"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["529", "900"], ",", 
     "0.58186711577700599967089381320516829317`19.99998848647274"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16", "25"], ",", 
     "0.58965151449805444425450533274325648392`19.999973156767677"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25", "36"], ",", 
     "0.59585905219242315551908871742144561699`19.999943421141815"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["169", "225"], ",", 
     "0.6006493391829755379404842507290004128`19.999890558364353"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["81", "100"], ",", 
     "0.60416845116673060030366155147269235147`19.999803334072272"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["196", "225"], ",", 
     "0.60654821362208996743025250279984040807`19.999668374652167"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["841", "900"], ",", 
     "0.60790670769044344050216093875842860358`19.999470912580204"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "0.60834973582734104854067709409888421527`19.999195849188993"}],
     "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.901965977628392*^9},
 CellLabel->
  "Out[344]=",ExpressionUUID->"fa861fb5-f384-411a-a597-c66f5930d7cb"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N2first1E", "=", 
  RowBox[{
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SuperscriptBox["gg", "2"], "/", 
            RowBox[{"(", 
             RowBox[{"4", "\[Pi]"}], ")"}]}], ",", 
           RowBox[{
            RowBox[{"9", "/", "4"}], 
            RowBox[{"inputN2Fin", "[", 
             RowBox[{"gg", ",", "0", ",", "6", ",", "15"}], "]"}]}]}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"gg", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{"4", "\[Pi]"}], "]"}], "/", "30"}], ",", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"4", "\[Pi]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{"4", "\[Pi]"}], "]"}], "/", "30"}]}], "}"}]}], "]"}]}], 
      "]"}], ",", 
     RowBox[{"{", "gg", "}"}]}], "]"}], "//", "Re"}]}]], "Input",
 CellChangeTimes->{{3.901965183830058*^9, 3.901965214032456*^9}, {
  3.9019653373917*^9, 3.901965337858939*^9}, {3.901965809567442*^9, 
  3.9019658307301693`*^9}, {3.901966111552746*^9, 3.9019661119073257`*^9}},
 CellLabel->
  "In[350]:=",ExpressionUUID->"bd1704ed-11a7-4fa9-a490-f518cbbad1ab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "900"], ",", 
     "0.00381172292866635213318884781740289125`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "225"], ",", 
     "0.01507469669070635417940198962751425629`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "100"], ",", 
     "0.03328923222909091138747709151547958355`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4", "225"], ",", 
     "0.05767580658448134663303854859472802103`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "36"], ",", 
     "0.08724528479364998650495767150330277872`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "25"], ",", 
     "0.12088058845335314251554139798760761748`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["49", "900"], ",", 
     "0.15741851174886967336555076512740146874`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16", "225"], ",", 
     "0.19572245222766924941296078654137159808`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["9", "100"], ",", 
     "0.2347401201158599798879485712413451056`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "9"], ",", 
     "0.27354374205512521942074446621457892646`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["121", "900"], ",", 
     "0.31135313568193010584839374118720813314`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4", "25"], ",", 
     "0.34754393929481895560483193951273774516`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["169", "900"], ",", 
     "0.38164424322669339695218535656377620514`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["49", "225"], ",", 
     "0.41332307190062978664544006233708023538`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "4"], ",", 
     "0.44237386880746662827319782269713826793`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["64", "225"], ",", 
     "0.46869557852722332708266934422121792015`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["289", "900"], ",", 
     "0.49227327922463181416475339049000541609`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["9", "25"], ",", 
     "0.51315970701813606898063762539123353183`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["361", "900"], ",", 
     "0.53145848396738922989472438362109701204`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4", "9"], ",", 
     "0.54730943324888702224671215671399475309`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["49", "100"], ",", 
     "0.56087605021501823979943574235039999027`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["121", "225"], ",", 
     "0.57233501009919786565546968080946576336`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["529", "900"], ",", 
     "0.58186750806184766706462263885047253063`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16", "25"], ",", 
     "0.58965236544735180278600272243133853607`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25", "36"], ",", 
     "0.59586063840617314909660723223015149302`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["169", "225"], ",", 
     "0.60065184450379928415739614240508013672`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["81", "100"], ",", 
     "0.60417160700270106357699034073219056336`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["196", "225"], ",", 
     "0.60655061267304048855460662871227644522`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["841", "900"], ",", 
     "0.60790466207369453579827672949191028423`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0.60833554552495661615463093535913537402`15."}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.901965229447144*^9, 3.901965340152409*^9, {3.901965824300392*^9, 
   3.901965837130044*^9}, 3.90196612384011*^9},
 CellLabel->
  "Out[350]=",ExpressionUUID->"35bd6c34-0398-4fee-87e8-ba2a898ef107"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"{", 
   RowBox[{"N2first1", ",", "N2first1E"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.9019659839143457`*^9, 3.9019659903513803`*^9}},
 CellLabel->
  "In[351]:=",ExpressionUUID->"c417e124-e624-4d1b-92a3-8976b558e471"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQjQ7u75lVEWYSZL9jl63WYct8ewi/yN6c07Wr+n6f
fbXIOveHVS320U457p7cC6Hyk+yvS0m9W9e+1l7meCEQzbHXt3/9Z0voNqj6
JfZSpxX2sX/aZ2/6cU2GyoPV9nsW7dP3UjsC1b/J3q9iy9s83pP2XNcXF9hy
bbcvmlt18xv3Oah5e+y593XO2dt40b7bjWlfpelBe8vNFzabvr0MNf+I/b48
n/cadtfs43xttKU4T9jfSbz+83bODah9p+2dN8vPfVR8yx7iywv22uUnam75
34Haf8k+zyZpr/T/u/YW69XmifZesRf0XXsivfE+1D3X7Q1eLHp+NvuBfZiJ
0Iezq2/ab1odbL6V8SHUfXfsbaQ+cvU3P7SP6T/0VSPmvn31u0SLTZ8eQt37
0H5791KdiQGP7FUezA4XPv/IfrWmzMnl8x5B3f/E/u6pyFs59x7Z9z22AKJn
9n9UjjG4Cz6G+ueF/f0vLd9aLB7bvwncIdf6+qX9ZPVE4cjQx1D/vbb/2T7v
zPWMx/Yg1T+evbVPmTrxyI/ix1D/frC/JFx7d2b5Y3sAQ2/pww==
      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.011000000000000001`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQjQ7u75lVEWYSZL9jl63WYct8ewi/yN6QzbWr+n6f
fbXIOveHVS32P2zL3T25F0LlJ9kn/JN8t659rb3M8UIgmmOvZ//6z5bQbVD1
S+x/3FXYx/5pn73pxzUZKg9W28/pvK/vpXYEqn+T/fXJW97m8Z6057q+uMCW
a7u9SlnVzW/c56Dm7bFn2dc5Z2/jRftuN6Z9laYH7R02X9hs+vYy1Pwj9lvy
fN5r2F2zj/O10ZbiPGEfm3j95+2cG1D7Ttsv2So/91HxLXuILy/Yy7WcqLnl
fwdq/yX7jIrkvdL/79pbrFebJ9p7xf7Bzr0n0hvvQ91z3V520ovnZ7Mf2IeZ
CH04u/qmvZ73L4utjA+h7rtjP0tkslB/80P7mP5DXzVi7tvP558ZsunTQ6h7
H9rPzL7eNDHgkb3Kg9nhwucf2Tckbp+9Yt4jqPuf2E+KN16cd++Rfd9jCyB6
Zn98c2yIl+BjqH9e2L9f0GveZfHY/k3gDrnW1y/t535avjE+9DHUf6/t3abO
vHIn47E9SPWPZ2/tezTCqr4UP4b694P9miMK0jXlj+0BHtzrEg==
      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1.}, {0, 0.6083497358273411}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.901965990713213*^9, 3.901966123921742*^9},
 CellLabel->
  "Out[351]=",ExpressionUUID->"8cc6ca24-6296-459d-ae64-1f21d8df406d"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"{", 
   RowBox[{"N2first2", ",", "N2first2E"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.901966133676814*^9, 3.9019661359137173`*^9}},
 CellLabel->
  "In[355]:=",ExpressionUUID->"f5330e69-07e9-4183-90dd-bf09629e1ec9"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQLaHrEvJbkfPA/9tKmkITH9tzxd2K8XjAfmCDpYHS
gwmP7f/0FaROncd2IPvfvmAFIP/dfra8RzGsB8rfN6Z/7nts/+DDnDJ9aZYD
N24/eFTS+9j+kqJxfc1NpgN8MhO593Q/tj8SdLL95HTGAzPFl8y70/nYfltz
/ASxMIYDyXr/k5+3P7YPyHxteFzj3/4nKeeWvmp9bG9yWtw5cenv/Xc+7Z74
qfmxPcR9P/eLBid2cDbB3PNt/4sVKXEWDTD7v+y/HPVxYlsdzL6P+3mXLyn7
VQMz/91+d/bJkTOrYea93O99c8O89CqY/if7X01eeCOjEqb+3v5+/h2351fA
5K/sn9Zw5AwfnH9kf/87NZ3t5Y/tGaDgknDt3ZnlcHl7mDxUvz1MP9R8e1Tz
n9jD7Ie6zx7mPqj77WHuh/rPHuY/qP/tYf6Hho89LHyg4WcPCz9o+NrDwhca
/vaw8IfGjwMsfqDx5wCLP2j8OsDiFxr/DrD4h6YPB1j6gKYfB1j6gaYvB1j6
gqY/B1j6AwBos1XF
      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.011000000000000001`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQLaHrEvJbkfPAMXZXzSMTH9tzxd2K8XjAfuCzBa9z
MZD/p68gdeo8tgNb/pV9nDHhsf27/Wx5j2JYD2RO53UP7X9s/+DDnDJ9aZYD
JecUbA73Pra/pGhcX3OT6UBz+LYZP7sf2x8JOtl+cjrjgRL3zLXcXY/ttzXH
TxALYzjwSnrvM86Ox/YBma8Nj2v82x8ZmeTM1PbY3uS0uHPi0t/7Dzw9uJmh
5bE9xH0/9/NvmJLO3wRzz7f9zNs1eM0bYPZ/2S97Xpq1vg5m38f9sqc39byt
gZn/bn/IvOIH7dUw817ujy6LiAiqgul/sj/+35S6gEqY+nv7vadtU2ytgMlf
2b9A+UjSp3IY/8j+6vIT+2cC+QxQsOaIgnQNQt4eJg/Vbw/TDzXfHtX8J/Yw
+6Hus4e5D+p+e5j7of6zh/kP6n97mP+h4WMPCx9o+NnDwg8avvaw8IWGvz0s
/KHx4wCLH2j8OcDiDxq/DrD4hca/Ayz+oenDAZY+oOnHAZZ+oOnLAZa+oOnP
AZb+ACBjRQw=
      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.6081573129282213},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-3.141592653589793, 3.141592653589793}, {0.6081573129282213, 
   0.6115437322662209}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.901966137260316*^9, 3.9019662312783957`*^9},
 CellLabel->
  "Out[355]=",ExpressionUUID->"de3e15a6-73ff-498c-8be6-421cce77e118"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N2first2", "=", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"th", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"largeN", "/.", 
             RowBox[{"theta", "->", "th"}]}], "/.", 
            RowBox[{"n", "->", "2"}]}], "/.", 
           RowBox[{"gg", "->", 
            FractionBox[
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", "\[Pi]"}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                SuperscriptBox["th", "2"]}], ")"}], 
              RowBox[{"1", "/", "4"}]]]}]}], ")"}], "+", 
         RowBox[{
          RowBox[{"9", "/", "4"}], 
          RowBox[{"input", "[", 
           RowBox[{"2", ",", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox[
                RowBox[{"2", " ", 
                 SqrtBox["2"], " ", "\[Pi]"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                   SuperscriptBox["th", "2"]}], ")"}], 
                 RowBox[{"1", "/", "4"}]]], ")"}], "2"]}], ",", "20"}], 
           "]"}]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"th", ",", 
        RowBox[{"-", "\[Pi]"}], ",", "\[Pi]", ",", 
        RowBox[{"\[Pi]", "/", "20"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", "th", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.901966011456859*^9, 3.901966029265478*^9}},
 CellLabel->
  "In[346]:=",ExpressionUUID->"1c85917c-babd-464c-ab5a-2f2c760b00e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "\[Pi]"}], ",", 
     "0.61145885500343399214853680745243591475`20.001765106542514"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"19", " ", "\[Pi]"}], "20"]}], ",", 
     "0.61143500020425813513927147461790275558`20.001607439672604"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", " ", "\[Pi]"}], "10"]}], ",", 
     "0.61134353977827282289678187034805968607`20.001434453882908"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"17", " ", "\[Pi]"}], "20"]}], ",", 
     "0.61120004860229828140851055655544937616`20.001251625804464"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "\[Pi]"}], "5"]}], ",", 
     "0.61101764976671810799778073544129393865`20.001063514309063"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "4"]}], ",", 
     "0.61080744036815005193466284600078386287`20.000873930390004"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", "\[Pi]"}], "10"]}], ",", 
     "0.61057883247916596881894422302830462362`20.00068607143828"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"13", " ", "\[Pi]"}], "20"]}], ",", 
     "0.61033982782960227734929716261014312386`20.000502628038127"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "5"]}], ",", 
     "0.61009724029568386362994927112198976386`20.000325869404968"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"11", " ", "\[Pi]"}], "20"]}], ",", 
     "0.60985687698083836352315935816665892816`20.000157712102293"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "2"]}], ",", 
     "0.60962368618729337834741350021919353341`19.999999775566593"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", " ", "\[Pi]"}], "20"]}], ",", 
     "0.60940187870189980324297597405837795336`19.99985342714142"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]"}], "5"]}], ",", 
     "0.60919502739383302653488237599620980963`19.99971981869808"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", "\[Pi]"}], "20"]}], ",", 
     "0.6090061490296833138237860253537602851`19.999599916448265"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "10"]}], ",", 
     "0.60883777136789590949059761727148521823`19.999494525193647"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "4"]}], ",", 
     "0.60869198793697291268029591226509210157`19.99940430797959"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "5"]}], ",", 
     "0.60857050238393849808530008149635793333`19.999329801904597"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "20"]}], ",", 
     "0.60847466386666041054840185020617339359`19.99927143066717"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "10"]}], ",", 
     "0.60840549462956762184886266818882325346`19.999229514296378"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "20"]}], ",", 
     "0.6083637106271043826172255884701807672`19.999204276402004"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0.60834973582734104854067709409888421527`19.999195849188993"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "20"], ",", 
     "0.6083637106271043826172255884701807672`19.999204276402004"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "10"], ",", 
     "0.60840549462956762184886266818882325346`19.999229514296378"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "20"], ",", 
     "0.60847466386666041054840185020617339359`19.99927143066717"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "5"], ",", 
     "0.60857050238393849808530008149635793333`19.999329801904597"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "4"], ",", 
     "0.60869198793697291268029591226509210157`19.99940430797959"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "10"], ",", 
     "0.60883777136789590949059761727148521823`19.999494525193647"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "20"], ",", 
     "0.6090061490296833138237860253537602851`19.999599916448265"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "5"], ",", 
     "0.60919502739383302653488237599620980963`19.99971981869808"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "20"], ",", 
     "0.60940187870189980324297597405837795336`19.99985342714142"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "2"], ",", 
     "0.60962368618729337834741350021919353341`19.999999775566593"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "20"], ",", 
     "0.60985687698083836352315935816665892816`20.000157712102293"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "5"], ",", 
     "0.61009724029568386362994927112198976386`20.000325869404968"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "20"], ",", 
     "0.61033982782960227734929716261014312386`20.000502628038127"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "10"], ",", 
     "0.61057883247916596881894422302830462362`20.00068607143828"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "4"], ",", 
     "0.61080744036815005193466284600078386287`20.000873930390004"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "5"], ",", 
     "0.61101764976671810799778073544129393865`20.001063514309063"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "20"], ",", 
     "0.61120004860229828140851055655544937616`20.001251625804464"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "10"], ",", 
     "0.61134353977827282289678187034805968607`20.001434453882908"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "20"], ",", 
     "0.61143500020425813513927147461790275558`20.001607439672604"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "\[Pi]", ",", 
     "0.61145885500343399214853680745243591475`20.001765106542514"}], "}"}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.901966037454097*^9},
 CellLabel->
  "Out[346]=",ExpressionUUID->"e98195ab-6631-4819-897f-1bed611f12c8"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N2first2E", "=", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"th", ",", 
        RowBox[{
         RowBox[{"9", "/", "4"}], 
         RowBox[{"inputN2Fin", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox["2"], " ", "\[Pi]"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["\[Pi]", "2"]}], "-", 
               SuperscriptBox["th", "2"]}], ")"}], 
             RowBox[{"1", "/", "4"}]]], ",", "th", ",", "6", ",", "15"}], 
          "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"th", ",", 
        RowBox[{"-", "\[Pi]"}], ",", "\[Pi]", ",", 
        RowBox[{"\[Pi]", "/", "20"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", "th", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9019660178162394`*^9, 3.9019660589113293`*^9}, {
  3.901966118218853*^9, 3.9019661186075897`*^9}, {3.901966217323948*^9, 
  3.901966218065596*^9}},
 CellLabel->
  "In[354]:=",ExpressionUUID->"f86d388d-b6e3-4152-bdb2-668e2b2b6f2f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "\[Pi]"}], ",", 
     "0.6115437322662209323899702539305659438`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"19", " ", "\[Pi]"}], "20"]}], ",", 
     "0.61150515647912437316726247978460196974`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", " ", "\[Pi]"}], "10"]}], ",", 
     "0.61140105401132988233249939881191349023`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"17", " ", "\[Pi]"}], "20"]}], ",", 
     "0.61124671819264367018396011080409382527`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "\[Pi]"}], "5"]}], ",", 
     "0.61105500930575696913390058460187659415`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "4"]}], ",", 
     "0.61083679033866673529056611555259742459`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", "\[Pi]"}], "10"]}], ",", 
     "0.61060127133735746424896882385771143408`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"13", " ", "\[Pi]"}], "20"]}], ",", 
     "0.61035628381875746494560657404720589726`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "5"]}], ",", 
     "0.61010850106212466381712985186405598009`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"11", " ", "\[Pi]"}], "20"]}], ",", 
     "0.60986361607427143661360784082406252302`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "2"]}], ",", 
     "0.60962648611666900346112356326491234435`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", " ", "\[Pi]"}], "20"]}], ",", 
     "0.60940125055432789067177160910882709501`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]"}], "5"]}], ",", 
     "0.60919142720965492900457101787133827296`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", "\[Pi]"}], "20"]}], ",", 
     "0.60899999122770828628963395168904235467`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "10"]}], ",", 
     "0.60882943952760597009493596292675659799`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "4"]}], ",", 
     "0.60868184332839396724925630490077632989`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "5"]}], ",", 
     "0.60855889056251640203625795254537568243`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "20"]}], ",", 
     "0.60846191963782685150011253994567597572`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "10"]}], ",", 
     "0.6083919457461100498262505313183531769`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "20"]}], ",", 
     "0.60834968049651598266078215380623378494`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0.60833554552495661615463093535913537402`15."}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "20"], ",", 
     "0.60834968049651598266078215380623378494`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "10"], ",", 
     "0.6083919457461100498262505313183531769`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "20"], ",", 
     "0.60846191963782685150011253994567597572`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "5"], ",", 
     "0.60855889056251640203625795254537568243`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "4"], ",", 
     "0.60868184332839396724925630490077632989`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "10"], ",", 
     "0.60882943952760597009493596292675659799`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "20"], ",", 
     "0.60899999122770828628963395168904235467`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "5"], ",", 
     "0.60919142720965492900457101787133827296`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "20"], ",", 
     "0.60940125055432789067177160910882709501`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "2"], ",", 
     "0.60962648611666900346112356326491234435`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "20"], ",", 
     "0.60986361607427143661360784082406252302`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "5"], ",", 
     "0.61010850106212466381712985186405598009`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "20"], ",", 
     "0.61035628381875746494560657404720589726`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "10"], ",", 
     "0.61060127133735746424896882385771143408`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "4"], ",", 
     "0.61083679033866673529056611555259742459`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "5"], ",", 
     "0.61105500930575696913390058460187659415`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "20"], ",", 
     "0.61124671819264367018396011080409382527`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "10"], ",", 
     "0.61140105401132988233249939881191349023`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "20"], ",", 
     "0.61150515647912437316726247978460196974`15."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Pi]", ",", "0.6115437322662209323899702539305659438`15."}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.901966043961307*^9, 3.901966067885345*^9}, 
   3.901966137144479*^9, 3.901966231194783*^9},
 CellLabel->
  "Out[354]=",ExpressionUUID->"7636d527-c4d2-442f-b134-3739649a7f7e"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N3first2", "=", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"th", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"largeN", "/.", 
             RowBox[{"theta", "->", "th"}]}], "/.", 
            RowBox[{"n", "->", "3"}]}], "/.", 
           RowBox[{"gg", "->", 
            FractionBox[
             RowBox[{"2", " ", 
              SqrtBox["2"], " ", "\[Pi]"}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"]}], "-", 
                SuperscriptBox["th", "2"]}], ")"}], 
              RowBox[{"1", "/", "4"}]]]}]}], ")"}], "+", 
         RowBox[{"16", 
          RowBox[{"input", "[", 
           RowBox[{"3", ",", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox[
                RowBox[{"2", " ", 
                 SqrtBox["2"], " ", "\[Pi]"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                   SuperscriptBox["th", "2"]}], ")"}], 
                 RowBox[{"1", "/", "4"}]]], ")"}], "2"]}], ",", "20"}], 
           "]"}]}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"th", ",", 
        RowBox[{"-", "\[Pi]"}], ",", "\[Pi]", ",", 
        RowBox[{"\[Pi]", "/", "20"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", "th", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9019678139604683`*^9, 3.9019678402321863`*^9}},
 CellLabel->
  "In[424]:=",ExpressionUUID->"28ac1812-8c49-4f75-a5cb-ad02ad5eab44"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "\[Pi]"}], ",", 
     "1.7595324241685782378517924698246391567`20.001121754248427"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"19", " ", "\[Pi]"}], "20"]}], ",", 
     "1.75946068888970651189319275937237204856`20.001017019893304"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", " ", "\[Pi]"}], "10"]}], ",", 
     "1.7592745565410660173849926692740275254`20.0009042308427"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"17", " ", "\[Pi]"}], "20"]}], ",", 
     "1.75900098978987070274554934198864869132`20.00078658849035"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "\[Pi]"}], "5"]}], ",", 
     "1.7586625781129658192055841278348371223`20.000666731086806"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "4"]}], ",", 
     "1.75827834339754890960129366340183952972`20.00054684645871"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", "\[Pi]"}], "10"]}], ",", 
     "1.75786437146889192639056661642781700967`20.00042875867826"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"13", " ", "\[Pi]"}], "20"]}], ",", 
     "1.75743431157845710113140146131113607619`20.00031399535935"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "5"]}], ",", 
     "1.75699977458223490722661346307268694995`20.00020384037259"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"11", " ", "\[Pi]"}], "20"]}], ",", 
     "1.75657065253906816358380821902126786277`20.00009937546111"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "2"]}], ",", 
     "1.75615537672067981837538082118044137171`20.00000151331569"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", " ", "\[Pi]"}], "20"]}], ",", 
     "1.75576112685740121822193100545831875212`19.999911024008373"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]"}], "5"]}], ",", 
     "1.75539400137988755370305427348001817301`19.999828556207184"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", "\[Pi]"}], "20"]}], ",", 
     "1.75505915613860071063465322793842125624`19.999754654246217"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "10"]}], ",", 
     "1.75476091736863810383899735883624645704`19.999689771866997"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "4"]}], ",", 
     "1.75450287336254184684130546544626080942`19.99963428325452"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "5"]}], ",", 
     "1.75428794830781084141845244407147417129`19.99958849184437"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "20"]}], ",", 
     "1.75411846095956681368349780497713607234`19.999552637265133"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "10"]}], ",", 
     "1.75399617019419679987204916915754592462`19.99952690069202"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "20"]}], ",", 
     "1.75392230898374728670434671413876452588`19.999511408818073"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1.75389760791075954527840459116819042412`19.99950623659123"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "20"], ",", 
     "1.75392230898374728670434671413876452588`19.999511408818073"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "10"], ",", 
     "1.75399617019419679987204916915754592462`19.99952690069202"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "20"], ",", 
     "1.75411846095956681368349780497713607234`19.999552637265133"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "5"], ",", 
     "1.75428794830781084141845244407147417129`19.99958849184437"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "4"], ",", 
     "1.75450287336254184684130546544626080942`19.99963428325452"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "10"], ",", 
     "1.75476091736863810383899735883624645704`19.999689771866997"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "20"], ",", 
     "1.75505915613860071063465322793842125624`19.999754654246217"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "5"], ",", 
     "1.75539400137988755370305427348001817301`19.999828556207184"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "20"], ",", 
     "1.75576112685740121822193100545831875212`19.999911024008373"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "2"], ",", 
     "1.75615537672067981837538082118044137171`20.00000151331569"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "20"], ",", 
     "1.75657065253906816358380821902126786277`20.00009937546111"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "5"], ",", 
     "1.75699977458223490722661346307268694995`20.00020384037259"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "20"], ",", 
     "1.75743431157845710113140146131113607619`20.00031399535935"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "10"], ",", 
     "1.75786437146889192639056661642781700967`20.00042875867826"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "4"], ",", 
     "1.75827834339754890960129366340183952972`20.00054684645871"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "5"], ",", 
     "1.7586625781129658192055841278348371223`20.000666731086806"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "20"], ",", 
     "1.75900098978987070274554934198864869132`20.00078658849035"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "10"], ",", 
     "1.7592745565410660173849926692740275254`20.0009042308427"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "20"], ",", 
     "1.75946068888970651189319275937237204856`20.001017019893304"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "\[Pi]", ",", 
     "1.7595324241685782378517924698246391567`20.001121754248427"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.90196818898485*^9},
 CellLabel->
  "Out[424]=",ExpressionUUID->"af4a912f-7ebf-4240-9fa8-f2d4bb182e7f"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"{", 
   RowBox[{"N3first2E", ",", "N3first2"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.901968183261072*^9, 3.901968191023058*^9}},
 CellLabel->
  "In[425]:=",ExpressionUUID->"c237a91b-66d1-4c5c-96f2-f7e65b241c33"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQLaHrEvJbkfPAozdmNy+p/bHnirsV4/GA/cC6T6/q
e4D8P30FqVPnsR3gCrl4+ZzqH/t3+9nyHsWwHghn/3tvq8of+wcf5pTpS7Mc
6F7sphip/Mf+kqJxfc1NpgPpyx3Tzij+sT8SdLL95HTGA+6/X+QoKPyx39Yc
P0EsjOGA13nznGS5P/YBma8Nj2v82/9q552ahTJ/7E1OizsnLv29//5jwXdP
pP7YQ9z3cz9jjWyXmSTMPd/2zz3w8OxccZj9X/afrxAWUxSD2fdxf8p1oSNH
RWDmv9vf4f8ueoIwzLyX+8977pvTIgTT/2T/8QSXKUsFYerv7U/Kb173VQAm
f2W/U/jtg2Vw/pH9wjyCElpAPgMUPHnTVyKAkLeHyUP128P0Q823RzX/iT3M
fqj77GHug7rfHuZ+qP/sYf6D+t8e5n9o+NjDwgcafvaw8IOGrz0sfKHhbw8L
f2j8OMDiBxp/DrD4g8avAyx+ofHvAIt/aPpwgKUPaPpxgKUfaPpygKUvaPpz
gKU/ADi2RdM=
      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.011000000000000001`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQLaHrEvJbkfPAq8cLKrjV/9hzxd2K8XjAfoBPIMzh
gNof+z99BalT57EdeFJ6Qfiv6h/7d/vZ8h7FsB7wLj9jcU/lj/2DD3PK9KVZ
DkyVlo6vVv5jf0nRuL7mJtMBu9ZHFS8U/9gfCTrZfnI64wFVY5UUM4U/9tua
4yeIhTEcSJhwsaBY7o99QOZrw+Ma//Yv7193erXMH3uT0+LOiUt/72/wkbny
UuqPPcR9P/evjo5ONJOEuefb/kc823/NEIfZ/2X/pTALVgkxmH0f9zNPevRi
hwjM/Hf7daLZ9BuEYea93O/hcXdWoRBM/5P9N39H204QhKm/tz9W8lPLPQGY
/JX9ZRuPeMbB+Uf2H/l65poAkM8ABa5qGh++8cPl7WHyUP32MP1Q8+1RzX9i
D7Mf6j57mPug7reHuR/qP3uY/6D+t4f5Hxo+9rDwgYafPSz8oOFrDwtfaPjb
w8IfGj8OsPiBxp8DLP6g8esAi19o/DvA4h+aPhxg6QOafhxg6Qeavhxg6Qua
/hxg6Q8A7pk+iw==
      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 1.7535845625631072`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-3.141592653589793, 3.141592653589793}, {1.7535845625631072`, 
   1.7595324241685781`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.901968191365005*^9},
 CellLabel->
  "Out[425]=",ExpressionUUID->"5b507963-6f4c-47d3-8553-3e1f8b22fa8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N3first2E", "=", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"th", ",", 
        RowBox[{"inputNGen", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", 
            SqrtBox["2"], " ", "\[Pi]"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "-", 
              SuperscriptBox["th", "2"]}], ")"}], 
            RowBox[{"1", "/", "4"}]]], ",", "th", ",", "3", ",", "10", ",", 
          "3"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"th", ",", 
        RowBox[{"-", "\[Pi]"}], ",", "\[Pi]", ",", 
        RowBox[{"\[Pi]", "/", "20"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", "th", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.901966447672138*^9, 3.901966447740587*^9}, {
  3.901966917918332*^9, 3.901966917978359*^9}, {3.9019677604231377`*^9, 
  3.901967763403735*^9}, {3.90196813326991*^9, 3.901968140530655*^9}},
 CellLabel->
  "In[423]:=",ExpressionUUID->"96d663da-43bd-4d84-bb7e-86355e25659d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "\[Pi]"}], ",", 
     "1.75947842454370871430208701383687110557`10.83128269331233"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"19", " ", "\[Pi]"}], "20"]}], ",", 
     "1.75941133468510766239184600015269911001`10.83137843733716"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", " ", "\[Pi]"}], "10"]}], ",", 
     "1.7592304491165599533204932912392952336`10.831636721004106"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"17", " ", "\[Pi]"}], "20"]}], ",", 
     "1.7589625082477674703048763739515068541`10.832019689815548"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "\[Pi]"}], "5"]}], ",", 
     "1.75862992285167042854047714882192003383`10.832495688082869"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "4"]}], ",", 
     "1.75825157112054750952456409684701211606`10.833038041848654"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", "\[Pi]"}], "10"]}], ",", 
     "1.75784342329980500996174988575896505943`10.833624129947495"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"13", " ", "\[Pi]"}], "20"]}], ",", 
     "1.7574190356508148530888814679808616186`10.834234667181168"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "5"]}], ",", 
     "1.7569899442129278113968157515887227217`10.834853145794764"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"11", " ", "\[Pi]"}], "20"]}], ",", 
     "1.75656598087356721915672800372750941051`10.835465396601897"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "2"]}], ",", 
     "1.75615552855720151052422060332093627483`10.836059241628622"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", " ", "\[Pi]"}], "20"]}], ",", 
     "1.75576572821231666605106227954716608507`10.836624217558464"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]"}], "5"]}], ",", 
     "1.75540264724218158742709406448405555926`10.837151354558253"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", "\[Pi]"}], "20"]}], ",", 
     "1.75507141677140846096639740742751494014`10.837632998901938"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "10"]}], ",", 
     "1.75477634344585629931307877843093232605`10.838062670625984"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "4"]}], ",", 
     "1.75452100017411168999157514733652815222`10.83843494954503"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "5"]}], ",", 
     "1.75430829922520264789265800352615183968`10.838745384535741"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "20"]}], ",", 
     "1.7541405503206637201045026808752886846`10.838990422205935"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "10"]}], ",", 
     "1.75401950574219294738503733336595260671`10.839167352007296"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "20"]}], ",", 
     "1.7539463939763251313243614661616038837`10.839274265598364"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1.75392194300257479211168120036899583707`10.839310028874792"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "20"], ",", 
     "1.7539463939763251313243614661616038837`10.839274265598364"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "10"], ",", 
     "1.75401950574219294738503733336595260671`10.839167352007296"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "20"], ",", 
     "1.7541405503206637201045026808752886846`10.838990422205935"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "5"], ",", 
     "1.75430829922520264789265800352615183968`10.838745384535741"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "4"], ",", 
     "1.75452100017411168999157514733652815222`10.83843494954503"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "10"], ",", 
     "1.75477634344585629931307877843093232605`10.838062670625984"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "20"], ",", 
     "1.75507141677140846096639740742751494014`10.837632998901938"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "5"], ",", 
     "1.75540264724218158742709406448405555926`10.837151354558253"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "20"], ",", 
     "1.75576572821231666605106227954716608507`10.836624217558464"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "2"], ",", 
     "1.75615552855720151052422060332093627483`10.836059241628622"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "20"], ",", 
     "1.75656598087356721915672800372750941051`10.835465396601897"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "5"], ",", 
     "1.7569899442129278113968157515887227217`10.834853145794764"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "20"], ",", 
     "1.7574190356508148530888814679808616186`10.834234667181168"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "10"], ",", 
     "1.75784342329980500996174988575896505943`10.833624129947495"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "4"], ",", 
     "1.75825157112054750952456409684701211606`10.833038041848654"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "5"], ",", 
     "1.75862992285167042854047714882192003383`10.832495688082869"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "20"], ",", 
     "1.7589625082477674703048763739515068541`10.832019689815548"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "10"], ",", 
     "1.7592304491165599533204932912392952336`10.831636721004106"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "20"], ",", 
     "1.75941133468510766239184600015269911001`10.83137843733716"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "\[Pi]", ",", 
     "1.75947842454370871430208701383687110557`10.83128269331233"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.901968152699408*^9},
 CellLabel->
  "Out[423]=",ExpressionUUID->"a4457c25-a38b-4678-85a7-dfa4178cca90"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N3first1", "=", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["gg", "2"], "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"largeN", "/.", 
              RowBox[{"theta", "->", "0"}]}], "/.", 
             RowBox[{"n", "->", "3"}]}], ")"}], "+", 
           RowBox[{"16", 
            RowBox[{"input", "[", 
             RowBox[{"3", ",", 
              RowBox[{"3", " ", 
               SuperscriptBox["gg", "2"]}], ",", "20"}], "]"}]}]}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"gg", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"4", "\[Pi]"}], "]"}], "/", "30"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"4", "\[Pi]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"4", "\[Pi]"}], "]"}], "/", "30"}]}], "}"}]}], "]"}]}], 
     "]"}], ",", 
    RowBox[{"{", "gg", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.901965841436906*^9, 3.901965842977973*^9}, 
   3.901965881923483*^9, 3.901965940721199*^9, 3.901965973048685*^9, {
   3.9019669342676907`*^9, 3.901966947990687*^9}, {3.901967734380992*^9, 
   3.901967734444831*^9}},
 CellLabel->
  "In[426]:=",ExpressionUUID->"936451da-5a04-480f-bb48-4bd027e605dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "900"], ",", 
     "0.01521795203981545405728919610433994406`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "225"], ",", 
     "0.05984720397999189191862630776723733033`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "100"], ",", 
     "0.13096291350910761690149705966907832905`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4", "225"], ",", 
     "0.22414906402530516364344354561933664068`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "36"], ",", 
     "0.33406894685319162336491923531425751186`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "25"], ",", 
     "0.45507384942255947939621065165352475221`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["49", "900"], ",", 
     "0.58174119971470796494736866085792169098`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16", "225"], ",", 
     "0.70927317355021764740311301958417968331`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["9", "100"], ",", 
     "0.83373240713657275790319064811206969374`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "9"], ",", 
     "0.95212797935327194676361682725328884705`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["121", "900"], ",", 
     "1.06238584662368595888105882798357120313`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4", "25"], ",", 
     "1.16324432004288806349290926084933492643`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["169", "900"], ",", 
     "1.25411154626579571334801899518425096771`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["49", "225"], ",", 
     "1.33491338039532260990267124630237512141`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "4"], ",", 
     "1.40595041088454999464750095121309477924`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["64", "225"], ",", 
     "1.46777447443258404114317850825520347869`20."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["289", "900"], ",", 
     "1.52108869164633030447498979943672634928`19.99999999899086"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["9", "25"], ",", 
     "1.56667090747195482664754784911181102248`19.99999999190314"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["361", "900"], ",", 
     "1.60531805390425365692916270356634026245`19.99999995282075"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4", "9"], ",", 
     "1.63780786668194941479286536405602406046`19.99999978748442"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["49", "100"], ",", 
     "1.66487414384115530249159198838142229379`19.99999922367327"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["121", "225"], ",", 
     "1.68719201798444183451404885723563997855`19.99999761282412"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["529", "900"], ",", 
     "1.70537030673286716523075473634731866748`19.999993637420765"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16", "25"], ",", 
     "1.71994872606297169379629399467337304532`19.99998495430905"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25", "36"], ",", 
     "1.73139843786571261946794204837033536051`19.999967837058012"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["169", "225"], ",", 
     "1.74012493952597811768677567017047689325`19.999936894956768"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["81", "100"], ",", 
     "1.74647264461296539888857999137317901848`19.99988493613681"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["196", "225"], ",", 
     "1.75073067379622181163469959691836538315`19.999803013042936"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["841", "900"], ",", 
     "1.75313943694512352986465928682393019422`19.999680651976703"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1.75389760791075954527840459116819042412`19.99950623659123"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.901965977628392*^9, 3.90196823950314*^9},
 CellLabel->
  "Out[426]=",ExpressionUUID->"a048f3fa-316e-4bcc-9dfa-da00f82680f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N3first1E", "=", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"gg", ",", 
        RowBox[{"16", 
         RowBox[{"inputN3Fin", "[", 
          RowBox[{"gg", ",", "0", ",", "3", ",", "10"}], "]"}]}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"gg", ",", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"4", "\[Pi]"}], "]"}], "/", "30"}], ",", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"4", "\[Pi]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"4", "\[Pi]"}], "]"}], "/", "30"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", "gg", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.901967893719872*^9, 3.901967895018836*^9}, {
  3.901969603350812*^9, 3.9019696328422813`*^9}, {3.9019706685600357`*^9, 
  3.90197066866702*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"59297554-872c-4699-80a3-0df01006e2c8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SqrtBox["\[Pi]"], "15"], ",", 
     "0.01521796271878636991390548010233081865`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SqrtBox["\[Pi]"]}], "15"], ",", 
     "0.05984728995752098989798474553684021568`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SqrtBox["\[Pi]"], "5"], ",", 
     "0.13096310703164156724334364193119231355`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["\[Pi]"]}], "15"], ",", 
     "0.22414843033151790682731251543986408359`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SqrtBox["\[Pi]"], "3"], ",", 
     "0.33406796417571671862004011203140105795`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SqrtBox["\[Pi]"]}], "5"], ",", 
     "0.45507217421148351119434294892277983897`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", 
       SqrtBox["\[Pi]"]}], "15"], ",", 
     "0.58173947594492916191712629147247595039`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", 
       SqrtBox["\[Pi]"]}], "15"], ",", 
     "0.70927440949126571575890922911949589615`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       SqrtBox["\[Pi]"]}], "5"], ",", 
     "0.83373255945673732310439012131988735289`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       SqrtBox["\[Pi]"]}], "3"], ",", 
     "0.95212889629082025310841978878760712446`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", 
       SqrtBox["\[Pi]"]}], "15"], ",", 
     "1.06237907053058221481886604483671516841`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["\[Pi]"]}], "5"], ",", 
     "1.16324431918681498631096543405768704506`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", 
       SqrtBox["\[Pi]"]}], "15"], ",", 
     "1.25411136752840040753858850219197158712`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"14", " ", 
       SqrtBox["\[Pi]"]}], "15"], ",", 
     "1.33491324514331432604008513003645425658`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SqrtBox["\[Pi]"], ",", "1.40594996184978809360806682447559804007`10."}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"16", " ", 
       SqrtBox["\[Pi]"]}], "15"], ",", 
     "1.46777395886292592085367275108119342889`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", 
       SqrtBox["\[Pi]"]}], "15"], ",", 
     "1.52108989773674622138154442781186809198`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"6", " ", 
       SqrtBox["\[Pi]"]}], "5"], ",", 
     "1.56667228728570172009941709536214555059`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", 
       SqrtBox["\[Pi]"]}], "15"], ",", 
     "1.60531953418587020396446270914948498039`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       SqrtBox["\[Pi]"]}], "3"], ",", 
     "1.63780955391186556921280031456463986999`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", 
       SqrtBox["\[Pi]"]}], "5"], ",", 
     "1.66487571341861308101858867736469637793`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"22", " ", 
       SqrtBox["\[Pi]"]}], "15"], ",", 
     "1.6871925815551596819414317651587474777`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", 
       SqrtBox["\[Pi]"]}], "15"], ",", 
     "1.70537121180136322175771440623990403184`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", 
       SqrtBox["\[Pi]"]}], "5"], ",", 
     "1.71994988704119280893886937059373527991`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", 
       SqrtBox["\[Pi]"]}], "3"], ",", 
     "1.73140053129611325764788752469733562996`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"26", " ", 
       SqrtBox["\[Pi]"]}], "15"], ",", 
     "1.74012801709826383391273609308987579863`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", 
       SqrtBox["\[Pi]"]}], "5"], ",", 
     "1.74647789818360478969578197104242278001`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"28", " ", 
       SqrtBox["\[Pi]"]}], "15"], ",", 
     "1.75074001442380089765696510376584966155`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", 
       SqrtBox["\[Pi]"]}], "15"], ",", 
     "1.75315481768115788741584964978998169883`10."}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", 
      SqrtBox["\[Pi]"]}], ",", 
     "1.75392085559620670208783546956081680063`10."}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.901967898109844*^9, 3.901968446102625*^9, 
  3.901969630545103*^9, 3.901970635812602*^9, 3.901971740358832*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"c52e7f35-bdca-4237-ad7e-28cc6cb7b820"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"N3first1E", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        SqrtBox["\[Pi]"], "15"], ",", 
       "0.01521796271878636991390548010233081865`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SqrtBox["\[Pi]"]}], "15"], ",", 
       "0.05984728995752098989798474553684021568`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        SqrtBox["\[Pi]"], "5"], ",", 
       "0.13096310703164156724334364193119231355`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         SqrtBox["\[Pi]"]}], "15"], ",", 
       "0.22414843033151790682731251543986408359`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        SqrtBox["\[Pi]"], "3"], ",", 
       "0.33406796417571671862004011203140105795`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SqrtBox["\[Pi]"]}], "5"], ",", 
       "0.45507217421148351119434294892277983897`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"7", " ", 
         SqrtBox["\[Pi]"]}], "15"], ",", 
       "0.58173947594492916191712629147247595039`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         SqrtBox["\[Pi]"]}], "15"], ",", 
       "0.70927440949126571575890922911949589615`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", 
         SqrtBox["\[Pi]"]}], "5"], ",", 
       "0.83373255945673732310439012131988735289`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SqrtBox["\[Pi]"]}], "3"], ",", 
       "0.95212889629082025310841978878760712446`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"11", " ", 
         SqrtBox["\[Pi]"]}], "15"], ",", 
       "1.06237907053058221481886604483671516841`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         SqrtBox["\[Pi]"]}], "5"], ",", 
       "1.16324431918681498631096543405768704506`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"13", " ", 
         SqrtBox["\[Pi]"]}], "15"], ",", 
       "1.25411136752840040753858850219197158712`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"14", " ", 
         SqrtBox["\[Pi]"]}], "15"], ",", 
       "1.33491324514331432604008513003645425658`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SqrtBox["\[Pi]"], ",", 
       "1.40594996184978809360806682447559804007`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"16", " ", 
         SqrtBox["\[Pi]"]}], "15"], ",", 
       "1.46777395886292592085367275108119342889`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"17", " ", 
         SqrtBox["\[Pi]"]}], "15"], ",", 
       "1.52108989773674622138154442781186809198`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"6", " ", 
         SqrtBox["\[Pi]"]}], "5"], ",", 
       "1.56667228728570172009941709536214555059`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"19", " ", 
         SqrtBox["\[Pi]"]}], "15"], ",", 
       "1.60531953418587020396446270914948498039`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         SqrtBox["\[Pi]"]}], "3"], ",", 
       "1.63780955391186556921280031456463986999`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"7", " ", 
         SqrtBox["\[Pi]"]}], "5"], ",", 
       "1.66487571341861308101858867736469637793`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"22", " ", 
         SqrtBox["\[Pi]"]}], "15"], ",", 
       "1.6871925815551596819414317651587474777`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"23", " ", 
         SqrtBox["\[Pi]"]}], "15"], ",", 
       "1.70537121180136322175771440623990403184`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         SqrtBox["\[Pi]"]}], "5"], ",", 
       "1.71994988704119280893886937059373527991`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"5", " ", 
         SqrtBox["\[Pi]"]}], "3"], ",", 
       "1.73140053129611325764788752469733562996`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"26", " ", 
         SqrtBox["\[Pi]"]}], "15"], ",", 
       "1.74012801709826383391273609308987579863`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"9", " ", 
         SqrtBox["\[Pi]"]}], "5"], ",", 
       "1.74647789818360478969578197104242278001`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"28", " ", 
         SqrtBox["\[Pi]"]}], "15"], ",", 
       "1.75074001442380089765696510376584966155`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"29", " ", 
         SqrtBox["\[Pi]"]}], "15"], ",", 
       "1.75315481768115788741584964978998169883`10."}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", " ", 
        SqrtBox["\[Pi]"]}], ",", 
       "1.75392085559620670208783546956081680063`10."}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9019717724268007`*^9, 3.901971792308848*^9}},
 CellLabel->
  "In[516]:=",ExpressionUUID->"3f034c22-29e9-4fca-8ffb-0714e0a0bef1"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "setup for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["H", "N"], " ", "at", " ", "large", " ", "N"}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "bf07100b-740c-4262-a771-585a7f7bbbbf"],
 " "
}], "Subsection",
 CellChangeTimes->{{3.900685275471642*^9, 3.900685288409307*^9}, {
  3.906104218558733*^9, 
  3.906104233527302*^9}},ExpressionUUID->"190d2dde-c885-4abf-9b32-\
7ae7b6ba563f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fin1N", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"g", " ", 
         SuperscriptBox["w", "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"LaguerreL", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", 
          FractionBox[
           RowBox[{"g", " ", 
            SuperscriptBox["w", "2"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
        RowBox[{"LaguerreL", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"\[Sigma]", "[", "2", "]"}]}], ",", 
          FractionBox[
           RowBox[{"g", " ", 
            SuperscriptBox["w", "2"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Sigma]", "[", "1", "]"}], "-", 
            RowBox[{"\[Sigma]", "[", "2", "]"}]}], ")"}]}], "]"}], " ", 
        RowBox[{"LaguerreL", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"\[Sigma]", "[", "1", "]"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Sigma]", "[", "1", "]"}]}], "+", 
           RowBox[{"\[Sigma]", "[", "2", "]"}]}], ",", 
          FractionBox[
           RowBox[{"g", " ", 
            SuperscriptBox["w", "2"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
        RowBox[{"LaguerreL", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"\[Sigma]", "[", "2", "]"}]}], ",", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "1", "]"}], "-", 
           RowBox[{"\[Sigma]", "[", "2", "]"}]}], ",", 
          FractionBox[
           RowBox[{"g", " ", 
            SuperscriptBox["w", "2"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}]}], ")"}]}], "/.", 
    RowBox[{"g", "\[Rule]", 
     RowBox[{"\[Lambda]", "/", "n"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7892196054541616`*^9, 3.789219629375236*^9}, {
  3.789219715882475*^9, 3.789219765516552*^9}, {3.789219795654705*^9, 
  3.789219812321494*^9}, {3.789219974493211*^9, 3.7892199930439863`*^9}, {
  3.906104205913517*^9, 
  3.906104207268282*^9}},ExpressionUUID->"8ee23f19-3732-41c8-95a3-\
5aafdde6c419"],

Cell[BoxData[
 RowBox[{
  RowBox[{"four1N", "[", "nnn_", "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"8", 
      SuperscriptBox["w", "3"], 
      SuperscriptBox[
       RowBox[{"Csch", "[", "w", "]"}], "2"], "fin1N"}], "/.", 
     RowBox[{"n", "\[Rule]", "nnn"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "1", "]"}], ",", "1", ",", "nnn"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Sigma]", "[", "2", "]"}], ",", "1", ",", "nnn"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7892196988153477`*^9, 3.789219699056054*^9}, {
  3.9008381747076073`*^9, 3.9008382048961325`*^9}, {3.9061041922965384`*^9, 
  3.9061041926639223`*^9}},ExpressionUUID->"0260e696-5369-4e60-b938-\
4bf9bde0dab7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"twoInst", "[", 
   RowBox[{"n1_", ",", "n2_"}], "]"}], ":=", 
  RowBox[{"32", "\[Pi]", " ", 
   RowBox[{"DivisorSigma", "[", 
    RowBox[{"2", ",", 
     RowBox[{"Abs", "[", "n1", "]"}]}], "]"}], 
   RowBox[{
    RowBox[{"DivisorSigma", "[", 
     RowBox[{"2", ",", 
      RowBox[{"Abs", "[", "n2", "]"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"3", " ", 
      RowBox[{"Abs", "[", 
       RowBox[{"n1", " ", "n2"}], "]"}], 
      SuperscriptBox[
       RowBox[{"Abs", "[", 
        RowBox[{"n1", "+", "n2"}], "]"}], "5"]}], ")"}]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["g", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["n1", "4"], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["n1", "3"], " ", "n2"}], "-", 
             RowBox[{"94", " ", 
              SuperscriptBox["n1", "2"], " ", 
              SuperscriptBox["n2", "2"]}], "+", 
             RowBox[{"14", " ", "n1", " ", 
              SuperscriptBox["n2", "3"]}], "+", 
             SuperscriptBox["n2", "4"]}], ")"}]}], 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"n1", "+", "n2"}], "]"}]}]]}], "-", 
        FractionBox[
         RowBox[{"16", " ", "n1", " ", "n2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n1", "2"], "-", 
            RowBox[{"6", " ", "n1", " ", "n2"}], "+", 
            SuperscriptBox["n2", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"n1", "+", "n2"}], "]"}]}], 
         SuperscriptBox["g", "2"]]}], ")"}], " ", 
      RowBox[{"BesselK", "[", 
       RowBox[{"1", ",", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Abs", "[", "n1", "]"}]}], 
         SuperscriptBox["g", "2"]]}], "]"}], " ", 
      RowBox[{"BesselK", "[", 
       RowBox[{"1", ",", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Abs", "[", "n2", "]"}]}], 
         SuperscriptBox["g", "2"]]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"15", " ", 
           SuperscriptBox["g", "2"], " ", "n1", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"n1", "-", "n2"}], ")"}], "2"], " ", "n2"}], 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"n1", "+", "n2"}], "]"}]}]]}], "-", 
        FractionBox[
         RowBox[{"16", " ", "n1", " ", "n2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n1", "2"], "-", 
            RowBox[{"6", " ", "n1", " ", "n2"}], "+", 
            SuperscriptBox["n2", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"n1", "+", "n2"}], "]"}]}], 
         SuperscriptBox["g", "2"]]}], ")"}], " ", 
      RowBox[{"BesselK", "[", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Abs", "[", "n1", "]"}]}], 
         SuperscriptBox["g", "2"]]}], "]"}], " ", 
      RowBox[{"BesselK", "[", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Abs", "[", "n2", "]"}]}], 
         SuperscriptBox["g", "2"]]}], "]"}], " ", 
      RowBox[{"Sign", "[", 
       RowBox[{"n1", " ", "n2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "n1"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n1", "3"], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["n1", "2"], " ", "n2"}], "-", 
           RowBox[{"65", " ", "n1", " ", 
            SuperscriptBox["n2", "2"]}], "+", 
           RowBox[{"19", " ", 
            SuperscriptBox["n2", "3"]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"15", " ", 
          SuperscriptBox["g", "4"], " ", "n1", " ", 
          RowBox[{"(", 
           RowBox[{"n1", "-", "n2"}], ")"}], " ", 
          SuperscriptBox["n2", "2"]}], 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"Abs", "[", 
            RowBox[{"n1", "+", "n2"}], "]"}], "2"]}]]}], ")"}], " ", 
      RowBox[{"BesselK", "[", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Abs", "[", "n1", "]"}]}], 
         SuperscriptBox["g", "2"]]}], "]"}], " ", 
      RowBox[{"BesselK", "[", 
       RowBox[{"1", ",", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Abs", "[", "n2", "]"}]}], 
         SuperscriptBox["g", "2"]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{"n1", " ", "n2"}], "]"}], "+", 
        RowBox[{
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{
           RowBox[{"-", "n1"}], " ", "n2"}], "]"}], " ", 
         RowBox[{"Sign", "[", "n1", "]"}], " ", 
         RowBox[{"Sign", "[", 
          RowBox[{"n1", "+", "n2"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "n2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"19", " ", 
            SuperscriptBox["n1", "3"]}], "-", 
           RowBox[{"65", " ", 
            SuperscriptBox["n1", "2"], " ", "n2"}], "+", 
           RowBox[{"13", " ", "n1", " ", 
            SuperscriptBox["n2", "2"]}], "+", 
           SuperscriptBox["n2", "3"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"15", " ", 
          SuperscriptBox["g", "4"], " ", 
          SuperscriptBox["n1", "2"], " ", "n2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "n1"}], "+", "n2"}], ")"}]}], 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"Abs", "[", 
            RowBox[{"n1", "+", "n2"}], "]"}], "2"]}]]}], ")"}], " ", 
      RowBox[{"BesselK", "[", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Abs", "[", "n2", "]"}]}], 
         SuperscriptBox["g", "2"]]}], "]"}], " ", 
      RowBox[{"BesselK", "[", 
       RowBox[{"1", ",", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Abs", "[", "n1", "]"}]}], 
         SuperscriptBox["g", "2"]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{"n1", " ", "n2"}], "]"}], "+", 
        RowBox[{
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{
           RowBox[{"-", "n1"}], " ", "n2"}], "]"}], " ", 
         RowBox[{"Sign", "[", "n2", "]"}], " ", 
         RowBox[{"Sign", "[", 
          RowBox[{"n1", "+", "n2"}], "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",\

 CellChangeTimes->{{3.897461367586502*^9, 3.897461379235461*^9}, {
  3.897466431290264*^9, 3.8974664763498573`*^9}, {3.897466517849847*^9, 
  3.897466568512823*^9}, {3.89746663686304*^9, 3.8974666422226057`*^9}, {
  3.8974666883241043`*^9, 3.89746673522239*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"bce5b3cd-72a0-4ad2-b07c-2b28458935d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"twoInst", "[", 
   RowBox[{"n1_", ",", "n2_"}], "]"}], ":=", 
  RowBox[{"32", "\[Pi]", " ", 
   RowBox[{"DivisorSigma", "[", 
    RowBox[{"2", ",", 
     RowBox[{"Abs", "[", "n1", "]"}]}], "]"}], 
   RowBox[{
    RowBox[{"DivisorSigma", "[", 
     RowBox[{"2", ",", 
      RowBox[{"Abs", "[", "n2", "]"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"3", " ", 
      RowBox[{"Abs", "[", 
       RowBox[{"n1", " ", "n2"}], "]"}], 
      SuperscriptBox[
       RowBox[{"Abs", "[", 
        RowBox[{"n1", "+", "n2"}], "]"}], "5"]}], ")"}]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["g", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["n1", "4"], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["n1", "3"], " ", "n2"}], "-", 
             RowBox[{"94", " ", 
              SuperscriptBox["n1", "2"], " ", 
              SuperscriptBox["n2", "2"]}], "+", 
             RowBox[{"14", " ", "n1", " ", 
              SuperscriptBox["n2", "3"]}], "+", 
             SuperscriptBox["n2", "4"]}], ")"}]}], 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"n1", "+", "n2"}], "]"}]}]]}], "-", 
        FractionBox[
         RowBox[{"16", " ", "n1", " ", "n2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n1", "2"], "-", 
            RowBox[{"6", " ", "n1", " ", "n2"}], "+", 
            SuperscriptBox["n2", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"n1", "+", "n2"}], "]"}]}], 
         SuperscriptBox["g", "2"]]}], ")"}], " ", 
      RowBox[{"BesselK", "[", 
       RowBox[{"1", ",", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Abs", "[", "n1", "]"}]}], 
         SuperscriptBox["g", "2"]]}], "]"}], " ", 
      RowBox[{"BesselK", "[", 
       RowBox[{"1", ",", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Abs", "[", "n2", "]"}]}], 
         SuperscriptBox["g", "2"]]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"15", " ", 
           SuperscriptBox["g", "2"], " ", "n1", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"n1", "-", "n2"}], ")"}], "2"], " ", "n2"}], 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"Abs", "[", 
            RowBox[{"n1", "+", "n2"}], "]"}]}]]}], "-", 
        FractionBox[
         RowBox[{"16", " ", "n1", " ", "n2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n1", "2"], "-", 
            RowBox[{"6", " ", "n1", " ", "n2"}], "+", 
            SuperscriptBox["n2", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Abs", "[", 
           RowBox[{"n1", "+", "n2"}], "]"}]}], 
         SuperscriptBox["g", "2"]]}], ")"}], " ", 
      RowBox[{"BesselK", "[", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Abs", "[", "n1", "]"}]}], 
         SuperscriptBox["g", "2"]]}], "]"}], " ", 
      RowBox[{"BesselK", "[", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Abs", "[", "n2", "]"}]}], 
         SuperscriptBox["g", "2"]]}], "]"}], " ", 
      RowBox[{"Sign", "[", 
       RowBox[{"n1", " ", "n2"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "n1"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["n1", "3"], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["n1", "2"], " ", "n2"}], "-", 
           RowBox[{"65", " ", "n1", " ", 
            SuperscriptBox["n2", "2"]}], "+", 
           RowBox[{"19", " ", 
            SuperscriptBox["n2", "3"]}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"15", " ", 
          SuperscriptBox["g", "4"], " ", "n1", " ", 
          RowBox[{"(", 
           RowBox[{"n1", "-", "n2"}], ")"}], " ", 
          SuperscriptBox["n2", "2"]}], 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"Abs", "[", 
            RowBox[{"n1", "+", "n2"}], "]"}], "2"]}]]}], ")"}], " ", 
      RowBox[{"BesselK", "[", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Abs", "[", "n1", "]"}]}], 
         SuperscriptBox["g", "2"]]}], "]"}], " ", 
      RowBox[{"BesselK", "[", 
       RowBox[{"1", ",", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Abs", "[", "n2", "]"}]}], 
         SuperscriptBox["g", "2"]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{"n1", " ", "n2"}], "]"}], "+", 
        RowBox[{
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{
           RowBox[{"-", "n1"}], " ", "n2"}], "]"}], " ", 
         RowBox[{"Sign", "[", "n1", "]"}], " ", 
         RowBox[{"Sign", "[", 
          RowBox[{"n1", "+", "n2"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "n2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"19", " ", 
            SuperscriptBox["n1", "3"]}], "-", 
           RowBox[{"65", " ", 
            SuperscriptBox["n1", "2"], " ", "n2"}], "+", 
           RowBox[{"13", " ", "n1", " ", 
            SuperscriptBox["n2", "2"]}], "+", 
           SuperscriptBox["n2", "3"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"15", " ", 
          SuperscriptBox["g", "4"], " ", 
          SuperscriptBox["n1", "2"], " ", "n2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "n1"}], "+", "n2"}], ")"}]}], 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"Abs", "[", 
            RowBox[{"n1", "+", "n2"}], "]"}], "2"]}]]}], ")"}], " ", 
      RowBox[{"BesselK", "[", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Abs", "[", "n2", "]"}]}], 
         SuperscriptBox["g", "2"]]}], "]"}], " ", 
      RowBox[{"BesselK", "[", 
       RowBox[{"1", ",", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"Abs", "[", "n1", "]"}]}], 
         SuperscriptBox["g", "2"]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{"n1", " ", "n2"}], "]"}], "+", 
        RowBox[{
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{
           RowBox[{"-", "n1"}], " ", "n2"}], "]"}], " ", 
         RowBox[{"Sign", "[", "n2", "]"}], " ", 
         RowBox[{"Sign", "[", 
          RowBox[{"n1", "+", "n2"}], "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",\

 CellChangeTimes->{{3.897461367586502*^9, 3.897461379235461*^9}, {
  3.897466431290264*^9, 3.8974664763498573`*^9}, {3.897466517849847*^9, 
  3.897466568512823*^9}, {3.89746663686304*^9, 3.8974666422226057`*^9}, {
  3.8974666883241043`*^9, 3.89746673522239*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"d45a4382-c1b4-4206-8b28-dd7bdd407c9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"oneInst", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"8", " ", 
    RowBox[{
     RowBox[{"DivisorSigma", "[", 
      RowBox[{"2", ",", "n"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"9", "\[Pi]", " ", 
       SuperscriptBox["n", "3"]}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"-", "1"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"90", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["n", "2"], 
          SuperscriptBox["\[Pi]", "4"]}], "+", 
         RowBox[{"9", 
          SuperscriptBox["z", "2"], 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
       RowBox[{"BesselK", "[", 
        RowBox[{"0", ",", 
         RowBox[{"n", " ", "8", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], "/", 
           SuperscriptBox["g", "2"]}]}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"-", "2"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"90", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["n", "2"], 
          SuperscriptBox["\[Pi]", "4"]}], "+", 
         RowBox[{"54", 
          SuperscriptBox["z", "2"], 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
       RowBox[{"BesselK", "[", 
        RowBox[{"1", ",", 
         RowBox[{"n", " ", "8", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], "/", 
           SuperscriptBox["g", "2"]}]}]}], "]"}]}]}], ")"}]}], "/.", 
   RowBox[{"z", "\[Rule]", 
    RowBox[{"n", " ", "4", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], "/", 
      SuperscriptBox["g", "2"]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.897467135558425*^9, 3.8974671428251553`*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"ce28b0b0-d073-4bca-a9c7-e5ca0c8acd61"],

Cell[BoxData[
 RowBox[{
  RowBox[{"totInst", "[", 
   RowBox[{"n_", ",", "gg_", ",", "theta_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["27", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "3"]}]]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "2", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"n", " ", "\[Theta]"}], "]"}], 
        RowBox[{"oneInst", "[", "n", "]"}]}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", "a", "]"}], "+", 
              RowBox[{"Abs", "[", "b", "]"}]}], "==", "n"}], "&&", 
            RowBox[{"a", "!=", "0"}], "&&", 
            RowBox[{"b", "!=", "0"}], "&&", 
            RowBox[{"a", "!=", 
             RowBox[{"-", "b"}]}]}], ",", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"a", "!=", "b"}], ",", "2", ",", "1"}], "]"}], 
            RowBox[{"Exp", "[", 
             RowBox[{"2", "\[Pi]", " ", "I", " ", 
              RowBox[{"(", 
               RowBox[{"a", "+", "b"}], ")"}], " ", "\[Theta]"}], "]"}], 
            RowBox[{"twoInst", "[", 
             RowBox[{"a", ",", "b"}], "]"}]}], ",", "0"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"-", "n"}], ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", 
           RowBox[{"-", "n"}], ",", "n"}], "}"}]}], "]"}]}], ")"}]}], "/.", 
    RowBox[{"g", "->", "gg"}]}], "/.", 
   RowBox[{"\[Theta]", "->", "theta"}]}]}]], "Input",
 CellChangeTimes->{{3.897482179450549*^9, 3.8974822300840473`*^9}, {
  3.8974823413824587`*^9, 3.897482347434436*^9}, {3.897484448152069*^9, 
  3.897484482529953*^9}, {3.8974845361468353`*^9, 3.897484633599345*^9}, {
  3.897484781574739*^9, 3.897484784821644*^9}, {3.897485288991502*^9, 
  3.8974853044539824`*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"c8cdbd55-5fbb-41f8-a24e-d7cc82cd6e66"],

Cell[BoxData[
 RowBox[{
  RowBox[{"oneInst6", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"1120", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", " ", "\[Pi]"}], ")"}], "2"]]}], "-", 
          FractionBox[
           RowBox[{"88704", " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", " ", "\[Pi]"}], ")"}], "6"], " ", 
            SuperscriptBox["y", "4"]}]], "-", 
          FractionBox[
           RowBox[{"28224", " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", " ", "\[Pi]"}], ")"}], "4"], " ", 
            SuperscriptBox["y", "2"]}]], "+", 
          RowBox[{
           FractionBox["8", "3"], " ", 
           SuperscriptBox["y", "2"], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
          RowBox[{
           FractionBox["32", 
            RowBox[{"15", " ", 
             SuperscriptBox["y", "2"]}]], 
           RowBox[{"Zeta", "[", "4", "]"}]}], "-", 
          RowBox[{
           FractionBox["704", 
            RowBox[{"105", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"n", " ", "\[Pi]"}], ")"}], "2"], " ", 
             SuperscriptBox["y", "4"]}]], 
           RowBox[{"Zeta", "[", "4", "]"}]}]}], ")"}], 
        RowBox[{"DivisorSigma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"320", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "3"], "+", 
          FractionBox[
           RowBox[{"8448", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", " ", "\[Pi]"}], ")"}], "4"], " ", 
            SuperscriptBox["y", "4"]}]], "+", 
          FractionBox[
           RowBox[{"2688", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", " ", "\[Pi]"}], ")"}], "2"], " ", 
            SuperscriptBox["y", "2"]}]], "-", 
          RowBox[{
           FractionBox["224", 
            RowBox[{"15", " ", 
             SuperscriptBox["y", "2"]}]], 
           RowBox[{"Zeta", "[", "2", "]"}]}], "-", 
          RowBox[{
           FractionBox["704", 
            RowBox[{"15", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"n", " ", "\[Pi]"}], ")"}], "2"], " ", 
             SuperscriptBox["y", "4"]}]], 
           RowBox[{"Zeta", "[", "2", "]"}]}]}], ")"}], 
        RowBox[{"DivisorSigma", "[", 
         RowBox[{
          RowBox[{"-", "4"}], ",", "n"}], "]"}]}]}], ")"}], 
     RowBox[{"BesselK", "[", 
      RowBox[{"0", ",", 
       RowBox[{"2", " ", "\[Pi]", " ", "y", " ", "n"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"88704", " ", 
             RowBox[{"Zeta", "[", "5", "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"n", " ", "\[Pi]"}], ")"}], "7"], " ", 
             SuperscriptBox["y", "5"]}]]}], "-", 
          FractionBox[
           RowBox[{"72576", " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", " ", "\[Pi]"}], ")"}], "5"], " ", 
            SuperscriptBox["y", "3"]}]], "-", 
          FractionBox[
           RowBox[{"7840", " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", " ", "\[Pi]"}], ")"}], "3"], " ", "y"}]], "-", 
          FractionBox[
           RowBox[{"160", " ", "y", " ", 
            RowBox[{"Zeta", "[", "5", "]"}]}], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"n", " ", "\[Pi]"}], ")"}]}]], "-", 
          RowBox[{
           FractionBox["704", 
            RowBox[{"105", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"n", " ", "\[Pi]"}], ")"}], "3"], " ", 
             SuperscriptBox["y", "5"]}]], 
           RowBox[{"Zeta", "[", "4", "]"}]}], "-", 
          RowBox[{
           FractionBox["192", 
            RowBox[{"35", " ", 
             RowBox[{"(", 
              RowBox[{"n", " ", "\[Pi]"}], ")"}], " ", 
             SuperscriptBox["y", "3"]}]], 
           RowBox[{"Zeta", "[", "4", "]"}]}]}], ")"}], 
        RowBox[{"DivisorSigma", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "n"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"8448", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", " ", "\[Pi]"}], ")"}], "5"], " ", 
            SuperscriptBox["y", "5"]}]], "+", 
          FractionBox[
           RowBox[{"6912", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", " ", "\[Pi]"}], ")"}], "3"], " ", 
            SuperscriptBox["y", "3"]}]], "+", 
          FractionBox[
           RowBox[{"2240", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"n", " ", "\[Pi]"}], ")"}], " ", "y"}]], "+", 
          RowBox[{
           FractionBox["16", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"n", " ", "\[Pi]"}], ")"}], " ", "y", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{
           FractionBox["704", 
            RowBox[{"15", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"n", " ", "\[Pi]"}], ")"}], "3"], " ", 
             SuperscriptBox["y", "5"]}]], 
           RowBox[{"Zeta", "[", "2", "]"}]}], "-", 
          RowBox[{
           FractionBox["192", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"n", " ", "\[Pi]"}], ")"}], " ", 
             SuperscriptBox["y", "3"]}]], 
           RowBox[{"Zeta", "[", "2", "]"}]}], "-", 
          RowBox[{
           FractionBox[
            RowBox[{"32", " ", 
             RowBox[{"(", 
              RowBox[{"n", " ", "\[Pi]"}], ")"}]}], 
            RowBox[{"9", " ", "y"}]], 
           RowBox[{"Zeta", "[", "2", "]"}]}]}], ")"}], 
        RowBox[{"DivisorSigma", "[", 
         RowBox[{
          RowBox[{"-", "4"}], ",", "n"}], "]"}]}]}], ")"}], 
     RowBox[{"BesselK", "[", 
      RowBox[{"1", ",", 
       RowBox[{"2", " ", "\[Pi]", " ", "y", " ", "n"}]}], "]"}]}]}], "/.", 
   RowBox[{"y", "->", 
    RowBox[{"4", 
     RowBox[{"\[Pi]", "/", 
      SuperscriptBox["g", "2"]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.898786276920471*^9, 3.898786278240212*^9}, 
   3.898848862815387*^9},
 CellLabel->
  "In[204]:=",ExpressionUUID->"d29da29c-c4e5-43c6-92de-75568ccca60d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"oneInst4", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"2", "/", "3"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       RowBox[{"\[Pi]", "^", "2"}], " ", 
       RowBox[{"DivisorSigma", "[", 
        RowBox[{
         RowBox[{"-", "4"}], ",", "n"}], "]"}], 
       RowBox[{"n", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "126"}], " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "  ", "2", " ", 
                RowBox[{"Zeta", "[", "2", "]"}]}], "-", 
               RowBox[{"27", " ", 
                SuperscriptBox["y", "2"], " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox["n", "4"], " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["y", "2"]}]], 
          RowBox[{"BesselK", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", "\[Pi]", " ", "n", " ", "y"}]}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"3", " ", 
            SuperscriptBox["n", "5"], " ", 
            SuperscriptBox["\[Pi]", "5"], " ", 
            SuperscriptBox["y", "3"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "126"}], " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["n", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"Zeta", "[", "2", "]"}]}], "-", 
               RowBox[{"45", " ", 
                SuperscriptBox["y", "2"], " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["n", "4"], " ", 
             SuperscriptBox["\[Pi]", "4"], " ", 
             SuperscriptBox["y", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"Zeta", "[", "2", "]"}]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "2"], " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], 
          RowBox[{"BesselK", "[", 
           RowBox[{"1", ",", 
            RowBox[{"2", "\[Pi]", " ", "n", " ", "y"}]}], "]"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"8", " ", "\[Pi]", " ", 
       RowBox[{"DivisorSigma", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "n"}], "]"}], "n", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"45", " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], 
             RowBox[{
              SuperscriptBox["n", "3"], " ", 
              SuperscriptBox["\[Pi]", "3"]}]], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["y", "2"], " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], 
             RowBox[{"2", " ", "n", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"64", " ", 
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               RowBox[{"Zeta", "[", "4", "]"}]}], "+", 
              RowBox[{"33600", " ", 
               RowBox[{"Zeta", "[", "5", "]"}]}]}], 
             RowBox[{"160", " ", 
              SuperscriptBox["n", "5"], " ", 
              SuperscriptBox["\[Pi]", "5"], " ", 
              SuperscriptBox["y", "2"]}]]}], ")"}], 
          RowBox[{"BesselK", "[", 
           RowBox[{"0", ",", 
            RowBox[{"2", "\[Pi]", " ", "n", " ", "y"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"150", " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], 
             RowBox[{
              SuperscriptBox["n", "4"], " ", 
              SuperscriptBox["\[Pi]", "4"], " ", "y"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", "y", " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], 
             RowBox[{"2", " ", 
              SuperscriptBox["n", "2"], " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"128", " ", 
               SuperscriptBox["n", "4"], " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               RowBox[{"Zeta", "[", "4", "]"}]}], "+", 
              RowBox[{"67200", " ", 
               RowBox[{"Zeta", "[", "5", "]"}]}]}], 
             RowBox[{"320", " ", 
              SuperscriptBox["n", "6"], " ", 
              SuperscriptBox["\[Pi]", "6"], " ", 
              SuperscriptBox["y", "3"]}]]}], ")"}], 
          RowBox[{"BesselK", "[", 
           RowBox[{"1", ",", 
            RowBox[{"2", "\[Pi]", " ", "n", " ", "y"}]}], "]"}]}]}], 
        ")"}]}]}], ")"}]}], "/.", 
   RowBox[{"y", "->", 
    RowBox[{"4", 
     RowBox[{"\[Pi]", "/", 
      SuperscriptBox["g", "2"]}]}]}]}]}]], "Input",
 CellChangeTimes->{
  3.897542852487718*^9, {3.897542885735523*^9, 3.897542947668914*^9}, {
   3.897543197237611*^9, 3.897543222747257*^9}, {3.89754327325006*^9, 
   3.897543288615803*^9}, 3.8975435983608093`*^9, 3.897543714244066*^9, {
   3.897543855838572*^9, 3.897543871012957*^9}, 3.897543911963489*^9, {
   3.897543988577766*^9, 3.897544000329994*^9}, 3.8975441571541147`*^9, {
   3.8975443196141853`*^9, 3.897544343561927*^9}, {3.898156727708845*^9, 
   3.898156946242783*^9}, {3.8983390146138773`*^9, 3.8983390168697567`*^9}, {
   3.898339062966441*^9, 3.898339063041501*^9}, {3.898339094705063*^9, 
   3.89833910597412*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"deaa7a26-6e9d-4684-8eed-e5d8004ef659"],

Cell[BoxData[
 RowBox[{
  RowBox[{"twoInst4", "[", 
   RowBox[{"n1_", ",", "n2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"2", "/", "3"}], ")"}]}], "64", " ", 
    RowBox[{"\[Pi]", "^", "3"}], 
    RowBox[{"Abs", "[", "n1", "]"}], " ", 
    RowBox[{"n2", "^", "2"}], " ", 
    RowBox[{"DivisorSigma", "[", 
     RowBox[{
      RowBox[{"-", "2"}], ",", 
      RowBox[{"Abs", "[", "n1", "]"}]}], "]"}], 
    RowBox[{"DivisorSigma", "[", 
     RowBox[{
      RowBox[{"-", "4"}], ",", 
      RowBox[{"Abs", "[", "n2", "]"}]}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Sign", "[", "n1", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"7", "n1", " ", 
            RowBox[{"n2", "^", "2"}], 
            RowBox[{"y", "^", 
             RowBox[{"(", 
              RowBox[{"-", "2"}], ")"}]}]}], 
           RowBox[{
            RowBox[{"\[Pi]", "^", "3"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n1", " ", "+", "n2"}], " ", ")"}], "^", "8"}]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", 
             RowBox[{"n1", "^", "2"}]}], "-", 
            RowBox[{"8", " ", "n1", " ", "n2"}], " ", "+", 
            RowBox[{"3", 
             RowBox[{"n2", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"n1", " "}], 
           RowBox[{"30", " ", "\[Pi]", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n1", " ", "+", "n2"}], " ", ")"}], "^", "6"}]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", 
             RowBox[{"n1", "^", "4"}]}], "+", 
            RowBox[{"26", 
             RowBox[{"n1", "^", "3"}], "n2"}], " ", "+", 
            RowBox[{"348", 
             RowBox[{"n1", "^", "2"}], 
             RowBox[{"n2", "^", "2"}]}], "-", 
            RowBox[{"810", "n1", " ", 
             RowBox[{"n2", "^", "3"}]}], "+", 
            RowBox[{"145", 
             RowBox[{"n2", "^", "4"}]}]}], ")"}]}]}], ")"}], 
       RowBox[{"BesselK", "[", 
        RowBox[{"0", ",", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", "n1", "]"}], "  ", "\[Pi]", " ", "y"}]}], "]"}], 
       RowBox[{"BesselK", "[", 
        RowBox[{"0", ",", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", "n2", "]"}], "  ", "\[Pi]", " ", "y"}]}], 
        "]"}]}], "+", 
      RowBox[{
       RowBox[{"Sign", "[", "n1", "]"}], 
       RowBox[{"Sign", "[", "n2", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"7", " ", "n1", " ", 
            RowBox[{"n2", "^", "3"}], 
            RowBox[{"y", "^", 
             RowBox[{"(", 
              RowBox[{"-", "3"}], ")"}]}]}], 
           RowBox[{
            RowBox[{"\[Pi]", "^", "4"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n1", " ", "+", "n2"}], " ", ")"}], "^", "9"}]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "5"}], "n1"}], " ", "+", 
            RowBox[{"3", "n2"}]}], " ", ")"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"y", "^", 
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}]}], "n1", " "}], 
           RowBox[{"30", "n2", " ", 
            RowBox[{"\[Pi]", "^", "2"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n1", " ", "+", "n2"}], " ", ")"}], "^", "7"}]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", 
             RowBox[{"n1", "^", "5"}]}], "+", 
            RowBox[{"29", 
             RowBox[{"n1", "^", "4"}], " ", "n2"}], " ", "+", 
            RowBox[{"149", 
             RowBox[{"n1", "^", "3"}], 
             RowBox[{"n2", "^", "2"}]}], "+", 
            RowBox[{"723", 
             RowBox[{"n1", "^", "2"}], 
             RowBox[{"n2", "^", "3"}]}], "-", 
            RowBox[{"1820", "n1", " ", 
             RowBox[{"n2", "^", "4"}]}], "+", 
            RowBox[{"460", 
             RowBox[{"n2", "^", "5"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "n1", " ", "n2", " ", "y"}], 
           RowBox[{"15", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n1", " ", "+", "n2"}], " ", ")"}], "^", "5"}]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n1", "^", "3"}], "+", 
            RowBox[{"15", 
             RowBox[{"n1", "^", "2"}], "n2"}], " ", "-", 
            RowBox[{"45", "n1", " ", 
             RowBox[{"n2", "^", "2"}]}], "+", 
            RowBox[{"5", 
             RowBox[{"n2", "^", "3"}]}]}], ")"}]}]}], ")"}], 
       RowBox[{"BesselK", "[", 
        RowBox[{"0", ",", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", "n1", "]"}], "  ", "\[Pi]", " ", "y"}]}], "]"}], 
       RowBox[{"BesselK", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", "n2", "]"}], "  ", "\[Pi]", " ", "y"}]}], 
        "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"y", "^", 
             RowBox[{"(", 
              RowBox[{"-", "3"}], ")"}]}], 
            RowBox[{"n1", "^", "2"}], 
            RowBox[{"n2", "^", "2"}]}], 
           RowBox[{
            RowBox[{"\[Pi]", "^", "4"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n1", " ", "+", "n2"}], " ", ")"}], "^", "9"}]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"35", "n1"}], " ", "-", 
            RowBox[{"21", "n2"}]}], " ", ")"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"y", "^", 
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}]}], 
           RowBox[{"30", 
            RowBox[{"\[Pi]", "^", "2"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n1", " ", "+", "n2"}], " ", ")"}], "^", "7"}]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", 
             RowBox[{"n1", "^", "5"}]}], "+", 
            RowBox[{"29", 
             RowBox[{"n1", "^", "4"}], " ", "n2"}], " ", "+", 
            RowBox[{"899", 
             RowBox[{"n1", "^", "3"}], 
             RowBox[{"n2", "^", "2"}]}], "-", 
            RowBox[{"1827", 
             RowBox[{"n1", "^", "2"}], 
             RowBox[{"n2", "^", "3"}]}], "+", 
            RowBox[{"190", "n1", " ", 
             RowBox[{"n2", "^", "4"}]}], "+", 
            RowBox[{"10", 
             RowBox[{"n2", "^", "5"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "n1", " ", "n2", " ", "y"}], 
           RowBox[{"15", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n1", " ", "+", "n2"}], " ", ")"}], "^", "5"}]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"n1", "^", "3"}], "+", 
            RowBox[{"15", 
             RowBox[{"n1", "^", "2"}], "n2"}], " ", "-", 
            RowBox[{"45", "n1", " ", 
             RowBox[{"n2", "^", "2"}]}], "+", 
            RowBox[{"5", 
             RowBox[{"n2", "^", "3"}]}]}], ")"}]}]}], ")"}], 
       RowBox[{"BesselK", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", "n1", "]"}], "  ", "\[Pi]", " ", "y"}]}], "]"}], 
       RowBox[{"BesselK", "[", 
        RowBox[{"0", ",", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", "n2", "]"}], "  ", "\[Pi]", " ", "y"}]}], 
        "]"}]}], "+", 
      RowBox[{
       RowBox[{"Sign", "[", "n2", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"30", "n2", " ", 
            RowBox[{"\[Pi]", "^", "3"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n1", " ", "+", "n2"}], " ", ")"}], "^", "8"}]}]], 
          RowBox[{"y", "^", 
           RowBox[{"(", 
            RowBox[{"-", "2"}], ")"}]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", 
             RowBox[{"n1", "^", "6"}]}], "+", 
            RowBox[{"32", 
             RowBox[{"n1", "^", "5"}], "n2"}], " ", "+", 
            RowBox[{"178", 
             RowBox[{"n1", "^", "4"}], 
             RowBox[{"n2", "^", "2"}]}], "+", 
            RowBox[{"872", 
             RowBox[{"n1", "^", "3"}], " ", 
             RowBox[{"n2", "^", "3"}]}], "-", 
            RowBox[{"2447", 
             RowBox[{"n1", "^", "2"}], 
             RowBox[{"n2", "^", "4"}]}], "+", 
            RowBox[{"200", "n1", " ", 
             RowBox[{"n2", "^", "5"}]}], "+", 
            RowBox[{"10", 
             RowBox[{"n2", "^", "6"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"30", "\[Pi]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n1", " ", "+", "n2"}], " ", ")"}], "^", "6"}]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", 
             RowBox[{"n1", "^", "5"}]}], "+", 
            RowBox[{"43", 
             RowBox[{"n1", "^", "4"}], "n2"}], " ", "+", 
            RowBox[{"334", 
             RowBox[{"n1", "^", "3"}], 
             RowBox[{"n2", "^", "2"}]}], "-", 
            RowBox[{"880", 
             RowBox[{"n1", "^", "2"}], 
             RowBox[{"n2", "^", "3"}]}], "+", 
            RowBox[{"110", "n1", " ", 
             RowBox[{"n2", "^", "4"}]}], "+", 
            RowBox[{"5", 
             RowBox[{"n2", "^", "5"}]}]}], ")"}]}]}], ")"}], 
       RowBox[{"BesselK", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", "n1", "]"}], "  ", "\[Pi]", " ", "y"}]}], "]"}], 
       RowBox[{"BesselK", "[", 
        RowBox[{"1", ",", 
         RowBox[{"2", " ", 
          RowBox[{"Abs", "[", "n2", "]"}], "  ", "\[Pi]", " ", "y"}]}], 
        "]"}]}]}], ")"}]}], "/.", 
   RowBox[{"y", "->", 
    RowBox[{"4", 
     RowBox[{"\[Pi]", "/", 
      SuperscriptBox["g", "2"]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.897542974175037*^9, 3.8975430700853367`*^9}, {
   3.8975433111745977`*^9, 3.897543333389291*^9}, {3.897543573452862*^9, 
   3.8975435750800743`*^9}, {3.898157172109768*^9, 3.898157377901944*^9}, {
   3.8981578246200314`*^9, 3.89815794051886*^9}, 3.898761375528491*^9, {
   3.898761410759143*^9, 3.89876148420159*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"21610562-52bc-460b-b681-b393ff18dca5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"twoInst6", "[", 
   RowBox[{"n1_", ",", "n2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"2", "/", "3"}], ")"}]}], "32", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"DivisorSigma", "[", 
     RowBox[{
      RowBox[{"-", "2"}], ",", 
      RowBox[{"Abs", "[", "n1", "]"}]}], "]"}], 
    RowBox[{"DivisorSigma", "[", 
     RowBox[{
      RowBox[{"-", "4"}], ",", 
      RowBox[{"Abs", "[", "n2", "]"}]}], "]"}], 
    RowBox[{"(", " ", 
     RowBox[{"Abs", "[", 
      RowBox[{"n1", " ", 
       SuperscriptBox["n2", "2"]}], "]"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Sign", "[", "n1", "]"}], 
       RowBox[{"BesselK", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"Abs", "[", "n1", "]"}]}], 
          SuperscriptBox["g", "2"]]}], "]"}], " ", 
       RowBox[{"BesselK", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"Abs", "[", "n2", "]"}]}], 
          SuperscriptBox["g", "2"]]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"12672", "*", "n1", "*", 
           RowBox[{"n2", "^", "2"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", "*", 
               RowBox[{"n1", "^", "4"}]}], " ", "-", " ", 
              RowBox[{"28", "*", 
               RowBox[{"n1", "^", "3"}], "*", "n2"}], " ", "+", " ", 
              RowBox[{"35", "*", 
               RowBox[{"n1", "^", "2"}], "*", 
               RowBox[{"n2", "^", "2"}]}], " ", "-", " ", 
              RowBox[{"16", "*", "n1", "*", 
               RowBox[{"n2", "^", "3"}]}], " ", "+", " ", 
              RowBox[{"2", "*", 
               RowBox[{"n2", "^", "4"}]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"y", "^", "4"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n1", " ", "+", " ", "n2"}], ")"}], "^", "12"}]}], 
             ")"}]}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "35"}], ")"}], "*", "n1", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", "*", 
               RowBox[{"n1", "^", "6"}]}], " ", "+", " ", 
              RowBox[{"104", "*", 
               RowBox[{"n1", "^", "5"}], "*", "n2"}], " ", "+", " ", 
              RowBox[{"3463", "*", 
               RowBox[{"n1", "^", "4"}], "*", 
               RowBox[{"n2", "^", "2"}]}], " ", "-", " ", 
              RowBox[{"26664", "*", 
               RowBox[{"n1", "^", "3"}], "*", 
               RowBox[{"n2", "^", "3"}]}], " ", "+", " ", 
              RowBox[{"35973", "*", 
               RowBox[{"n1", "^", "2"}], "*", 
               RowBox[{"n2", "^", "4"}]}], " ", "-", " ", 
              RowBox[{"12096", "*", "n1", "*", 
               RowBox[{"n2", "^", "5"}]}], " ", "+", " ", 
              RowBox[{"749", "*", 
               RowBox[{"n2", "^", "6"}]}]}], ")"}], "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n1", " ", "+", " ", "n2"}], ")"}], "^", "8"}]}]}], " ",
           "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"8", "/", "35"}], ")"}], "*", "n1", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"11", "*", 
               RowBox[{"n1", "^", "6"}]}], " ", "+", " ", 
              RowBox[{"198", "*", 
               RowBox[{"n1", "^", "5"}], "*", "n2"}], " ", "+", " ", 
              RowBox[{"33015", "*", 
               RowBox[{"n1", "^", "4"}], "*", 
               RowBox[{"n2", "^", "2"}]}], " ", "-", " ", 
              RowBox[{"195200", "*", 
               RowBox[{"n1", "^", "3"}], "*", 
               RowBox[{"n2", "^", "3"}]}], " ", "+", " ", 
              RowBox[{"259389", "*", 
               RowBox[{"n1", "^", "2"}], "*", 
               RowBox[{"n2", "^", "4"}]}], " ", "-", " ", 
              RowBox[{"95046", "*", "n1", "*", 
               RowBox[{"n2", "^", "5"}]}], " ", "+", " ", 
              RowBox[{"8897", "*", 
               RowBox[{"n2", "^", "6"}]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"y", "^", "2"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n1", " ", "+", " ", "n2"}], ")"}], "^", "10"}]}], 
             ")"}]}]}]}], "/.", 
         RowBox[{"y", "->", 
          RowBox[{"y", 
           RowBox[{"(", 
            RowBox[{"2", "\[Pi]"}], ")"}]}]}]}], ")"}]}], " ", "+", 
      RowBox[{
       RowBox[{"Sign", "[", "n1", "]"}], 
       RowBox[{"Sign", "[", "n2", "]"}], 
       RowBox[{"BesselK", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"Abs", "[", "n1", "]"}]}], 
          SuperscriptBox["g", "2"]]}], "]"}], " ", 
       RowBox[{"BesselK", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"Abs", "[", "n2", "]"}]}], 
          SuperscriptBox["g", "2"]]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"25344", "*", "n1", "*", 
           RowBox[{"n2", "^", "3"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "7"}], "*", 
               RowBox[{"n1", "^", "3"}]}], " ", "+", " ", 
              RowBox[{"21", "*", 
               RowBox[{"n1", "^", "2"}], "*", "n2"}], " ", "-", " ", 
              RowBox[{"14", "*", "n1", "*", 
               RowBox[{"n2", "^", "2"}]}], " ", "+", " ", 
              RowBox[{"2", "*", 
               RowBox[{"n2", "^", "3"}]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"y", "^", "5"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n1", " ", "+", " ", "n2"}], ")"}], "^", "13"}]}], 
             ")"}]}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "/", "105"}], ")"}], "*", "n1", "*", "n2", "*", "y", 
           "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", "*", 
               RowBox[{"n1", "^", "5"}]}], " ", "+", " ", 
              RowBox[{"207", "*", 
               RowBox[{"n1", "^", "4"}], "*", "n2"}], " ", "-", " ", 
              RowBox[{"1946", "*", 
               RowBox[{"n1", "^", "3"}], "*", 
               RowBox[{"n2", "^", "2"}]}], " ", "+", " ", 
              RowBox[{"2590", "*", 
               RowBox[{"n1", "^", "2"}], "*", 
               RowBox[{"n2", "^", "3"}]}], " ", "-", " ", 
              RowBox[{"861", "*", "n1", "*", 
               RowBox[{"n2", "^", "4"}]}], " ", "+", " ", 
              RowBox[{"35", "*", 
               RowBox[{"n2", "^", "5"}]}]}], ")"}], "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n1", " ", "+", " ", "n2"}], ")"}], "^", "7"}]}]}], " ",
           "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "/", "35"}], ")"}], "*", "n1", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", "*", 
               RowBox[{"n1", "^", "7"}]}], " ", "+", " ", 
              RowBox[{"111", "*", 
               RowBox[{"n1", "^", "6"}], "*", "n2"}], " ", "+", " ", 
              RowBox[{"1128", "*", 
               RowBox[{"n1", "^", "5"}], "*", 
               RowBox[{"n2", "^", "2"}]}], " ", "+", " ", 
              RowBox[{"13736", "*", 
               RowBox[{"n1", "^", "4"}], "*", 
               RowBox[{"n2", "^", "3"}]}], " ", "-", " ", 
              RowBox[{"128873", "*", 
               RowBox[{"n1", "^", "3"}], "*", 
               RowBox[{"n2", "^", "4"}]}], " ", "+", " ", 
              RowBox[{"183159", "*", 
               RowBox[{"n1", "^", "2"}], "*", 
               RowBox[{"n2", "^", "5"}]}], " ", "-", " ", 
              RowBox[{"64470", "*", "n1", "*", 
               RowBox[{"n2", "^", "6"}]}], " ", "+", " ", 
              RowBox[{"5026", "*", 
               RowBox[{"n2", "^", "7"}]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"n2", "*", "y", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n1", " ", "+", " ", "n2"}], ")"}], "^", "9"}]}], 
             ")"}]}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"16", "/", "35"}], ")"}], "*", "n1", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"11", "*", 
               RowBox[{"n1", "^", "7"}]}], " ", "+", " ", 
              RowBox[{"209", "*", 
               RowBox[{"n1", "^", "6"}], "*", "n2"}], " ", "+", " ", 
              RowBox[{"2343", "*", 
               RowBox[{"n1", "^", "5"}], "*", 
               RowBox[{"n2", "^", "2"}]}], " ", "+", " ", 
              RowBox[{"27445", "*", 
               RowBox[{"n1", "^", "4"}], "*", 
               RowBox[{"n2", "^", "3"}]}], " ", "-", " ", 
              RowBox[{"337121", "*", 
               RowBox[{"n1", "^", "3"}], "*", 
               RowBox[{"n2", "^", "4"}]}], " ", "+", " ", 
              RowBox[{"512733", "*", 
               RowBox[{"n1", "^", "2"}], "*", 
               RowBox[{"n2", "^", "5"}]}], " ", "-", " ", 
              RowBox[{"210889", "*", "n1", "*", 
               RowBox[{"n2", "^", "6"}]}], " ", "+", " ", 
              RowBox[{"22757", "*", 
               RowBox[{"n2", "^", "7"}]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"n2", "*", 
              RowBox[{"y", "^", "3"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n1", " ", "+", " ", "n2"}], ")"}], "^", "11"}]}], 
             ")"}]}]}]}], "/.", 
         RowBox[{"y", "->", 
          RowBox[{"y", 
           RowBox[{"(", 
            RowBox[{"2", "\[Pi]"}], ")"}]}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"BesselK", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"Abs", "[", "n1", "]"}]}], 
          SuperscriptBox["g", "2"]]}], "]"}], " ", 
       RowBox[{"BesselK", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"Abs", "[", "n2", "]"}]}], 
          SuperscriptBox["g", "2"]]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"n1", "^", "2"}], "*", 
           RowBox[{"n2", "^", "2"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"177408", "*", 
               RowBox[{"n1", "^", "3"}]}], " ", "-", " ", 
              RowBox[{"532224", "*", 
               RowBox[{"n1", "^", "2"}], "*", "n2"}], " ", "+", " ", 
              RowBox[{"354816", "*", "n1", "*", 
               RowBox[{"n2", "^", "2"}]}], " ", "-", " ", 
              RowBox[{"50688", "*", 
               RowBox[{"n2", "^", "3"}]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"y", "^", "5"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n1", " ", "+", " ", "n2"}], ")"}], "^", "13"}]}], 
             ")"}]}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "/", "105"}], ")"}], "*", "n1", "*", "n2", "*", "y", 
           "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", "*", 
               RowBox[{"n1", "^", "5"}]}], " ", "+", " ", 
              RowBox[{"207", "*", 
               RowBox[{"n1", "^", "4"}], "*", "n2"}], " ", "-", " ", 
              RowBox[{"1946", "*", 
               RowBox[{"n1", "^", "3"}], "*", 
               RowBox[{"n2", "^", "2"}]}], " ", "+", " ", 
              RowBox[{"2590", "*", 
               RowBox[{"n1", "^", "2"}], "*", 
               RowBox[{"n2", "^", "3"}]}], " ", "-", " ", 
              RowBox[{"861", "*", "n1", "*", 
               RowBox[{"n2", "^", "4"}]}], " ", "+", " ", 
              RowBox[{"35", "*", 
               RowBox[{"n2", "^", "5"}]}]}], ")"}], "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n1", " ", "+", " ", "n2"}], ")"}], "^", "7"}]}]}], " ",
           "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "35"}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"36", "*", 
               RowBox[{"n1", "^", "7"}]}], " ", "+", " ", 
              RowBox[{"596", "*", 
               RowBox[{"n1", "^", "6"}], "*", "n2"}], " ", "+", " ", 
              RowBox[{"40450", "*", 
               RowBox[{"n1", "^", "5"}], "*", 
               RowBox[{"n2", "^", "2"}]}], " ", "-", " ", 
              RowBox[{"276078", "*", 
               RowBox[{"n1", "^", "4"}], "*", 
               RowBox[{"n2", "^", "3"}]}], " ", "+", " ", 
              RowBox[{"357432", "*", 
               RowBox[{"n1", "^", "3"}], "*", 
               RowBox[{"n2", "^", "4"}]}], " ", "-", " ", 
              RowBox[{"111272", "*", 
               RowBox[{"n1", "^", "2"}], "*", 
               RowBox[{"n2", "^", "5"}]}], " ", "+", " ", 
              RowBox[{"3906", "*", "n1", "*", 
               RowBox[{"n2", "^", "6"}]}], " ", "+", " ", 
              RowBox[{"98", "*", 
               RowBox[{"n2", "^", "7"}]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"y", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n1", " ", "+", " ", "n2"}], ")"}], "^", "9"}]}], 
             ")"}]}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "35"}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"176", "*", 
               RowBox[{"n1", "^", "7"}]}], " ", "+", " ", 
              RowBox[{"3344", "*", 
               RowBox[{"n1", "^", "6"}], "*", "n2"}], " ", "+", " ", 
              RowBox[{"1307568", "*", 
               RowBox[{"n1", "^", "5"}], "*", 
               RowBox[{"n2", "^", "2"}]}], " ", "-", " ", 
              RowBox[{"6475760", "*", 
               RowBox[{"n1", "^", "4"}], "*", 
               RowBox[{"n2", "^", "3"}]}], " ", "+", " ", 
              RowBox[{"7730224", "*", 
               RowBox[{"n1", "^", "3"}], "*", 
               RowBox[{"n2", "^", "4"}]}], " ", "-", " ", 
              RowBox[{"2178672", "*", 
               RowBox[{"n1", "^", "2"}], "*", 
               RowBox[{"n2", "^", "5"}]}], " ", "+", " ", 
              RowBox[{"52976", "*", "n1", "*", 
               RowBox[{"n2", "^", "6"}]}], " ", "+", " ", 
              RowBox[{"1232", "*", 
               RowBox[{"n2", "^", "7"}]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"y", "^", "3"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n1", " ", "+", " ", "n2"}], ")"}], "^", "11"}]}], 
             ")"}]}]}]}], "/.", 
         RowBox[{"y", "->", 
          RowBox[{"y", 
           RowBox[{"(", 
            RowBox[{"2", "\[Pi]"}], ")"}]}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Sign", "[", "n2", "]"}], 
       RowBox[{"BesselK", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"Abs", "[", "n1", "]"}]}], 
          SuperscriptBox["g", "2"]]}], "]"}], " ", 
       RowBox[{"BesselK", "[", 
        RowBox[{"1", ",", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"Abs", "[", "n2", "]"}]}], 
          SuperscriptBox["g", "2"]]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "105"}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"28", "*", 
               RowBox[{"n1", "^", "7"}]}], " ", "+", " ", 
              RowBox[{"533", "*", 
               RowBox[{"n1", "^", "6"}], "*", "n2"}], " ", "+", " ", 
              RowBox[{"8864", "*", 
               RowBox[{"n1", "^", "5"}], "*", 
               RowBox[{"n2", "^", "2"}]}], " ", "-", " ", 
              RowBox[{"81087", "*", 
               RowBox[{"n1", "^", "4"}], "*", 
               RowBox[{"n2", "^", "3"}]}], " ", "+", " ", 
              RowBox[{"110292", "*", 
               RowBox[{"n1", "^", "3"}], "*", 
               RowBox[{"n2", "^", "4"}]}], " ", "-", " ", 
              RowBox[{"35385", "*", 
               RowBox[{"n1", "^", "2"}], "*", 
               RowBox[{"n2", "^", "5"}]}], " ", "+", " ", 
              RowBox[{"1456", "*", "n1", "*", 
               RowBox[{"n2", "^", "6"}]}], " ", "+", " ", 
              RowBox[{"35", "*", 
               RowBox[{"n2", "^", "7"}]}]}], ")"}], "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n1", " ", "+", " ", "n2"}], ")"}], "^", "8"}]}]}], " ",
           "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "35"}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"72", "*", 
               RowBox[{"n1", "^", "8"}]}], " ", "+", " ", 
              RowBox[{"1264", "*", 
               RowBox[{"n1", "^", "7"}], "*", "n2"}], " ", "+", " ", 
              RowBox[{"13536", "*", 
               RowBox[{"n1", "^", "6"}], "*", 
               RowBox[{"n2", "^", "2"}]}], " ", "+", " ", 
              RowBox[{"160656", "*", 
               RowBox[{"n1", "^", "5"}], "*", 
               RowBox[{"n2", "^", "3"}]}], " ", "-", " ", 
              RowBox[{"1629952", "*", 
               RowBox[{"n1", "^", "4"}], "*", 
               RowBox[{"n2", "^", "4"}]}], " ", "+", " ", 
              RowBox[{"2239920", "*", 
               RowBox[{"n1", "^", "3"}], "*", 
               RowBox[{"n2", "^", "5"}]}], " ", "-", " ", 
              RowBox[{"692256", "*", 
               RowBox[{"n1", "^", "2"}], "*", 
               RowBox[{"n2", "^", "6"}]}], " ", "+", " ", 
              RowBox[{"20944", "*", "n1", "*", 
               RowBox[{"n2", "^", "7"}]}], " ", "+", " ", 
              RowBox[{"504", "*", 
               RowBox[{"n2", "^", "8"}]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"n2", "*", 
              RowBox[{"y", "^", "2"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n1", " ", "+", " ", "n2"}], ")"}], "^", "10"}]}], 
             ")"}]}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "35"}], ")"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"352", "*", 
               RowBox[{"n1", "^", "8"}]}], " ", "+", " ", 
              RowBox[{"7040", "*", 
               RowBox[{"n1", "^", "7"}], "*", "n2"}], " ", "+", " ", 
              RowBox[{"81664", "*", 
               RowBox[{"n1", "^", "6"}], "*", 
               RowBox[{"n2", "^", "2"}]}], " ", "+", " ", 
              RowBox[{"953216", "*", 
               RowBox[{"n1", "^", "5"}], "*", 
               RowBox[{"n2", "^", "3"}]}], " ", "-", " ", 
              RowBox[{"13578752", "*", 
               RowBox[{"n1", "^", "4"}], "*", 
               RowBox[{"n2", "^", "4"}]}], " ", "+", " ", 
              RowBox[{"19167104", "*", 
               RowBox[{"n1", "^", "3"}], "*", 
               RowBox[{"n2", "^", "5"}]}], " ", "-", " ", 
              RowBox[{"5299712", "*", 
               RowBox[{"n1", "^", "2"}], "*", 
               RowBox[{"n2", "^", "6"}]}], " ", "+", " ", 
              RowBox[{"108416", "*", "n1", "*", 
               RowBox[{"n2", "^", "7"}]}], " ", "+", " ", 
              RowBox[{"2464", "*", 
               RowBox[{"n2", "^", "8"}]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"n2", "*", 
              RowBox[{"y", "^", "4"}], "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n1", " ", "+", " ", "n2"}], ")"}], "^", "12"}]}], 
             ")"}]}]}]}], "/.", 
         RowBox[{"y", "->", 
          RowBox[{"y", 
           RowBox[{"(", 
            RowBox[{"2", "\[Pi]"}], ")"}]}]}]}], ")"}]}]}], " ", ")"}]}], "/.", 
   RowBox[{"y", "->", 
    RowBox[{"4", 
     RowBox[{"\[Pi]", "/", 
      SuperscriptBox["g", "2"]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.897543077509409*^9, 3.897543077567914*^9}, 
   3.897543344917768*^9, {3.897543584972538*^9, 3.897543585228001*^9}, {
   3.89833989077315*^9, 3.898339950578433*^9}, {3.8987870388535213`*^9, 
   3.898787038972142*^9}, {3.8987879143566227`*^9, 3.898787914394843*^9}, {
   3.898787945832326*^9, 3.8987879720834513`*^9}, 3.898848335122609*^9},
 CellLabel->
  "In[207]:=",ExpressionUUID->"0b4975ca-e25d-4263-8fe2-6e02d504ed0a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"totInst4", "[", 
   RowBox[{"n_", ",", "gg_", ",", "theta_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"14175", "/", 
        RowBox[{"(", 
         RowBox[{"704", 
          SuperscriptBox["\[Pi]", "4"]}], ")"}]}], " ", "2", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"n", " ", "\[Theta]"}], "]"}], 
       RowBox[{"oneInst6", "[", "n", "]"}]}], "-", 
      RowBox[{
       RowBox[{"1215", "/", 
        RowBox[{"(", 
         RowBox[{"88", 
          SuperscriptBox["\[Pi]", "4"]}], ")"}]}], "2", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"n", " ", "\[Theta]"}], "]"}], 
       RowBox[{"oneInst4", "[", "n", "]"}]}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", "a", "]"}], "+", 
             RowBox[{"Abs", "[", "b", "]"}]}], "==", "n"}], "&&", 
           RowBox[{"a", "!=", "0"}], "&&", 
           RowBox[{"b", "!=", "0"}], "&&", 
           RowBox[{"a", "!=", 
            RowBox[{"-", "b"}]}]}], ",", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"a", "!=", "b"}], ",", "2", ",", "1"}], "]"}], 
           RowBox[{"Exp", "[", 
            RowBox[{"2", "\[Pi]", " ", "I", " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], " ", "\[Theta]"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"-", "1215"}], "/", 
               RowBox[{"(", 
                RowBox[{"88", 
                 SuperscriptBox["\[Pi]", "4"]}], ")"}]}], 
              RowBox[{"twoInst4", "[", 
               RowBox[{"a", ",", "b"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"14175", "/", 
               RowBox[{"(", 
                RowBox[{"704", 
                 SuperscriptBox["\[Pi]", "4"]}], ")"}]}], 
              RowBox[{"twoInst6", "[", 
               RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}]}], ",", "0"}], "]"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"-", "n"}], ",", "n"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", 
          RowBox[{"-", "n"}], ",", "n"}], "}"}]}], "]"}]}], ")"}], "/.", 
    RowBox[{"g", "->", "gg"}]}], "/.", 
   RowBox[{"\[Theta]", "->", "theta"}]}]}]], "Input",
 CellLabel->
  "In[208]:=",ExpressionUUID->"47870480-c34e-4331-8c92-47ca5fffd666"],

Cell[BoxData[
 RowBox[{
  RowBox[{"totGenE", "[", 
   RowBox[{"n_", ",", "gg_", ",", "theta_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["27", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "3"]}]]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "2", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"n", " ", "\[Theta]"}], "]"}], 
        RowBox[{"oneInst", "[", "n", "]"}]}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", "a", "]"}], "+", 
              RowBox[{"Abs", "[", "b", "]"}]}], "==", "n"}], "&&", 
            RowBox[{"a", "!=", "0"}], "&&", 
            RowBox[{"b", "!=", "0"}], "&&", 
            RowBox[{"a", "!=", 
             RowBox[{"-", "b"}]}]}], ",", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"a", "!=", "b"}], ",", "2", ",", "1"}], "]"}], 
            RowBox[{"Exp", "[", 
             RowBox[{"2", "\[Pi]", " ", "I", " ", 
              RowBox[{"(", 
               RowBox[{"a", "+", "b"}], ")"}], " ", "\[Theta]"}], "]"}], 
            RowBox[{"twoInst", "[", 
             RowBox[{"a", ",", "b"}], "]"}]}], ",", "0"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"-", "n"}], ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", 
           RowBox[{"-", "n"}], ",", "n"}], "}"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           SuperscriptBox["g", "2"], "90"], "+", 
          FractionBox[
           SuperscriptBox["g", "6"], "408240"], "+", 
          FractionBox[
           RowBox[{"8", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], 
           RowBox[{"9", " ", 
            SuperscriptBox["g", "2"]}]], "+", 
          FractionBox[
           RowBox[{"128", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
           RowBox[{"3", " ", 
            SuperscriptBox["g", "6"]}]]}], ")"}], 
        SuperscriptBox["\[Pi]", "3"]}]}], ")"}]}], "/.", 
    RowBox[{"g", "->", "gg"}]}], "/.", 
   RowBox[{"\[Theta]", "->", "theta"}]}]}]], "Input",
 CellChangeTimes->{{3.897494416756433*^9, 3.8974944390235853`*^9}, {
  3.897496494830647*^9, 3.89749650111163*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"099598cd-7e00-4e2b-8fe5-f723065ff492"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.904913925740472*^9, 
  3.904913926032941*^9}},ExpressionUUID->"6929f060-0c77-42a5-949a-\
0cd272ef14f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"funtest", "[", 
    RowBox[{"n_", ",", "g_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"g", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w", "-", "\[Omega]"}], ")"}], "2"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}]], " ", 
        RowBox[{"LaguerreL", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "i"}], ",", 
          FractionBox[
           RowBox[{"g", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w", "-", "\[Omega]"}], ")"}], "2"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
        RowBox[{"LaguerreL", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "j"}], ",", 
          FractionBox[
           RowBox[{"g", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w", "-", "\[Omega]"}], ")"}], "2"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"g", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w", "+", "\[Omega]"}], ")"}], "2"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}]], " ", 
        RowBox[{"LaguerreL", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "i"}], ",", 
          FractionBox[
           RowBox[{"g", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w", "+", "\[Omega]"}], ")"}], "2"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
        RowBox[{"LaguerreL", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "j"}], ",", 
          FractionBox[
           RowBox[{"g", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w", "+", "\[Omega]"}], ")"}], "2"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "+", "i", "-", "j"}]], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"g", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w", "-", "\[Omega]"}], ")"}], "2"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}]], " ", 
        RowBox[{"LaguerreL", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "i"}], ",", 
          RowBox[{
           RowBox[{"-", "i"}], "+", "j"}], ",", 
          FractionBox[
           RowBox[{"g", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w", "-", "\[Omega]"}], ")"}], "2"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
        RowBox[{"LaguerreL", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "j"}], ",", 
          RowBox[{"i", "-", "j"}], ",", 
          FractionBox[
           RowBox[{"g", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w", "-", "\[Omega]"}], ")"}], "2"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "+", "i", "-", "j"}]], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"g", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w", "+", "\[Omega]"}], ")"}], "2"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}]], " ", 
        RowBox[{"LaguerreL", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "i"}], ",", 
          RowBox[{
           RowBox[{"-", "i"}], "+", "j"}], ",", 
          FractionBox[
           RowBox[{"g", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w", "+", "\[Omega]"}], ")"}], "2"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
        RowBox[{"LaguerreL", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "j"}], ",", 
          RowBox[{"i", "-", "j"}], ",", 
          FractionBox[
           RowBox[{"g", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w", "+", "\[Omega]"}], ")"}], "2"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"g", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["w", "2"], "-", 
              RowBox[{"w", " ", "\[Omega]"}], "+", 
              SuperscriptBox["\[Omega]", "2"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "i"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w", "-", "\[Omega]"}], ")"}], "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "j"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox["w", "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "k"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox["\[Omega]", "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"i", "-", "j"}]], " ", 
           SuperscriptBox["w", 
            RowBox[{"-", "j"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w", "-", "\[Omega]"}], ")"}], "j"], " ", 
           SuperscriptBox[
            RowBox[{"(", "w", ")"}], "i"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w", "-", "\[Omega]"}], ")"}], 
            RowBox[{"-", "i"}]], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "k"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox["\[Omega]", "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "i"}], ",", 
             RowBox[{
              RowBox[{"-", "i"}], "+", "j"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w", "-", "\[Omega]"}], ")"}], "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "j"}], ",", 
             RowBox[{"i", "-", "j"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox["w", "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w", "-", "\[Omega]"}], ")"}], "k"], " ", 
           SuperscriptBox["\[Omega]", 
            RowBox[{"i", "-", "k"}]], "  ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w", "-", "\[Omega]"}], ")"}], 
            RowBox[{"-", "i"}]], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "j"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox["w", "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "i"}], ",", 
             RowBox[{
              RowBox[{"-", "i"}], "+", "k"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w", "-", "\[Omega]"}], ")"}], "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "k"}], ",", 
             RowBox[{"i", "-", "k"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox["\[Omega]", "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"j", "-", "k"}]], " ", 
           SuperscriptBox["w", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "k"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w", "-", "\[Omega]"}], ")"}], "j"], " ", 
           SuperscriptBox["\[Omega]", 
            RowBox[{"i", "-", "k"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w", "-", "\[Omega]"}], ")"}], 
            RowBox[{"-", "i"}]], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "i"}], ",", 
             RowBox[{
              RowBox[{"-", "i"}], "+", "j"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w", "-", "\[Omega]"}], ")"}], "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "j"}], ",", 
             RowBox[{
              RowBox[{"-", "j"}], "+", "k"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox["w", "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "k"}], ",", 
             RowBox[{"i", "-", "k"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox["\[Omega]", "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"i", "-", "j"}]], " ", 
           SuperscriptBox["w", 
            RowBox[{"-", "j"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w", "-", "\[Omega]"}], ")"}], "k"], " ", 
           SuperscriptBox["\[Omega]", 
            RowBox[{"j", "-", "k"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", "w", " ", ")"}], "i"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w", "-", "\[Omega]"}], ")"}], 
            RowBox[{"-", "i"}]], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "i"}], ",", 
             RowBox[{
              RowBox[{"-", "i"}], "+", "k"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w", "-", "\[Omega]"}], ")"}], "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "j"}], ",", 
             RowBox[{"i", "-", "j"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox["w", "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "k"}], ",", 
             RowBox[{"j", "-", "k"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox["\[Omega]", "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"j", "-", "k"}]], " ", 
           SuperscriptBox["w", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "k"}]], " ", 
           SuperscriptBox["\[Omega]", 
            RowBox[{"j", "-", "k"}]], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "i"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w", "-", "\[Omega]"}], ")"}], "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "j"}], ",", 
             RowBox[{
              RowBox[{"-", "j"}], "+", "k"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox["w", "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "k"}], ",", 
             RowBox[{"j", "-", "k"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox["\[Omega]", "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"g", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["w", "2"], "+", 
              RowBox[{"w", " ", "\[Omega]"}], "+", 
              SuperscriptBox["\[Omega]", "2"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "i"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w", "+", "\[Omega]"}], ")"}], "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "j"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox["w", "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "k"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox["\[Omega]", "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"i", "-", "j"}]], " ", 
           SuperscriptBox["w", 
            RowBox[{"-", "j"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", "w", " ", ")"}], "i"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w", "+", "\[Omega]"}], ")"}], "j"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w", "+", "\[Omega]"}], ")"}], 
            RowBox[{"-", "i"}]], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "k"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox["\[Omega]", "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "i"}], ",", 
             RowBox[{
              RowBox[{"-", "i"}], "+", "j"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w", "+", "\[Omega]"}], ")"}], "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "j"}], ",", 
             RowBox[{"i", "-", "j"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox["w", "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"i", "-", "k"}]], " ", 
           SuperscriptBox["\[Omega]", 
            RowBox[{"-", "k"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", " ", "\[Omega]", ")"}], "i"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w", "+", "\[Omega]"}], ")"}], "k"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w", "+", "\[Omega]"}], ")"}], 
            RowBox[{"-", "i"}]], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "j"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox["w", "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "i"}], ",", 
             RowBox[{
              RowBox[{"-", "i"}], "+", "k"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w", "+", "\[Omega]"}], ")"}], "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "k"}], ",", 
             RowBox[{"i", "-", "k"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox["\[Omega]", "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"i", "-", "j"}]], " ", 
           SuperscriptBox["w", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "k"}]], " ", 
           SuperscriptBox["\[Omega]", 
            RowBox[{"-", "k"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", " ", "\[Omega]", ")"}], "i"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w", "+", "\[Omega]"}], ")"}], "j"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w", "+", "\[Omega]"}], ")"}], 
            RowBox[{"-", "i"}]], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "i"}], ",", 
             RowBox[{
              RowBox[{"-", "i"}], "+", "j"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w", "+", "\[Omega]"}], ")"}], "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "j"}], ",", 
             RowBox[{
              RowBox[{"-", "j"}], "+", "k"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox["w", "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "k"}], ",", 
             RowBox[{"i", "-", "k"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox["\[Omega]", "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"i", "-", "k"}]], " ", 
           SuperscriptBox["w", 
            RowBox[{"-", "j"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", "w", " ", ")"}], "i"], " ", 
           SuperscriptBox["\[Omega]", 
            RowBox[{"j", "-", "k"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w", "+", "\[Omega]"}], ")"}], "k"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"w", "+", "\[Omega]"}], ")"}], 
            RowBox[{"-", "i"}]], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "i"}], ",", 
             RowBox[{
              RowBox[{"-", "i"}], "+", "k"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w", "+", "\[Omega]"}], ")"}], "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "j"}], ",", 
             RowBox[{"i", "-", "j"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox["w", "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "k"}], ",", 
             RowBox[{"j", "-", "k"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox["\[Omega]", "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["w", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "k"}]], " ", 
           SuperscriptBox["\[Omega]", 
            RowBox[{"j", "-", "k"}]], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "i"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"w", "+", "\[Omega]"}], ")"}], "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "j"}], ",", 
             RowBox[{
              RowBox[{"-", "j"}], "+", "k"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox["w", "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
           RowBox[{"LaguerreL", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "+", "k"}], ",", 
             RowBox[{"j", "-", "k"}], ",", 
             FractionBox[
              RowBox[{"g", " ", 
               SuperscriptBox["\[Omega]", "2"]}], 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"g", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["w", "2"], "+", 
             SuperscriptBox["\[Omega]", "2"]}], ")"}]}], 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"i", "+", "j"}], ")"}]}]], " ", 
       SuperscriptBox["w", 
        RowBox[{
         RowBox[{"-", "i"}], "-", "j"}]], " ", 
       SuperscriptBox["\[Omega]", 
        RowBox[{
         RowBox[{"-", "k"}], "-", "l"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "j"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"j", "+", "k"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"i", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "i"}], "+", "j", "-", "k"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"j", "+", "k"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"i", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"j", "+", "k"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"j", "+", "k"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"i", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "i"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"j", "+", "k"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"i", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "j"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"j", "+", "k"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"i", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", 
              RowBox[{"2", "j"}], "-", "k"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"j", "+", "k"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"i", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "k"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"j", "+", "k"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"i", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "i"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"i", "+", "k"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"j", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{"i", "-", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"j", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "j"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"i", "+", "k"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"j", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{"i", "-", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"j", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "i"}], "+", "j", "-", "k"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"i", "+", "k"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"j", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{"i", "-", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"j", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"j", "+", "k"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"i", "+", "k"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"j", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{"i", "-", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"j", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "j"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"k", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "j"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"j", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"i", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "i"}], "+", "k", "-", "l"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"k", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "j"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"j", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"i", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "j"}], "-", "k", "+", "l"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"k", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "j"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"j", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"i", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "i"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"k", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "j"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"j", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"i", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "j"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"k", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "j"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"j", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"i", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "j", "+", "k", "-", "l"}], ")"}], " "}]], " ", 
          
          SuperscriptBox["w", 
           RowBox[{"k", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "j"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"j", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"i", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "j", "-", "k", "+", "l"}], ")"}], " "}]], " ", 
          
          SuperscriptBox["w", 
           RowBox[{"k", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "j"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"j", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"i", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "i"}], "+", "j", "-", "l"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"j", "+", "k"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{
             RowBox[{"-", "k"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"i", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "j", "+", "k", "-", "l"}], ")"}], " "}]], " ", 
          
          SuperscriptBox["w", 
           RowBox[{"j", "+", "k"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{
             RowBox[{"-", "k"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"i", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"j", "+", "l"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"j", "+", "k"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{
             RowBox[{"-", "k"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"i", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "j", "-", "k", "+", "l"}], ")"}], " "}]], " ", 
          
          SuperscriptBox["w", 
           RowBox[{"j", "+", "k"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{
             RowBox[{"-", "k"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"i", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", 
              RowBox[{"2", "j"}], "-", "l"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"j", "+", "k"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{
             RowBox[{"-", "k"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"i", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "i"}], "+", "k", "-", "l"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"j", "+", "k"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{
             RowBox[{"-", "k"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"i", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "l"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"j", "+", "k"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{
             RowBox[{"-", "k"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"i", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "j"}], "-", "k", "+", "l"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"j", "+", "k"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{
             RowBox[{"-", "k"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"i", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "i"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"k", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "j"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"i", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"j", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "j"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"k", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "j"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"i", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"j", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "j", "+", "k", "-", "l"}], ")"}], " "}]], " ", 
          
          SuperscriptBox["w", 
           RowBox[{"k", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "j"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"i", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"j", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "j", "-", "k", "+", "l"}], ")"}], " "}]], " ", 
          
          SuperscriptBox["w", 
           RowBox[{"k", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "j"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"i", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"j", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "j"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"k", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "j"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"i", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"j", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "j"}], "+", "k", "-", "l"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"k", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "j"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"i", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"j", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "i"}], "-", "k", "+", "l"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"k", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "j"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"i", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"j", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "i"}], "+", "j", "-", "l"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"i", "+", "k"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"j", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{"i", "-", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{
             RowBox[{"-", "k"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"j", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "j"}], "+", "k", "-", "l"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"i", "+", "k"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"j", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{"i", "-", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{
             RowBox[{"-", "k"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"j", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"j", "+", "l"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"i", "+", "k"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"j", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{"i", "-", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{
             RowBox[{"-", "k"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"j", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "i"}], "-", "k", "+", "l"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"i", "+", "k"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"j", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{"i", "-", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{
             RowBox[{"-", "k"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"j", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Omega]", "k"], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "i"}], ")"}], " "}]], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "j"}], ")"}], " "}]]}], ")"}], " ", 
             SuperscriptBox["w", 
              RowBox[{"i", "+", "j"}]], " ", 
             SuperscriptBox["\[Omega]", "l"], " ", 
             RowBox[{"LaguerreL", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "+", "l"}], ",", 
               FractionBox[
                RowBox[{"g", " ", 
                 SuperscriptBox["\[Omega]", "2"]}], 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
             RowBox[{"LaguerreL", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "+", "i"}], ",", 
               RowBox[{
                RowBox[{"-", "i"}], "+", "j"}], ",", 
               FractionBox[
                RowBox[{"g", " ", 
                 SuperscriptBox["w", "2"]}], 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
             RowBox[{"LaguerreL", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "+", "j"}], ",", 
               RowBox[{"i", "-", "j"}], ",", 
               FractionBox[
                RowBox[{"g", " ", 
                 SuperscriptBox["w", "2"]}], 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["w", "l"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"j", "-", "l"}], ")"}], " "}]]}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{"(", "i", ")"}], " "}]], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{"(", "l", ")"}], " "}]]}], ")"}], "2"], " ", 
                SuperscriptBox["w", "j"], " ", 
                SuperscriptBox["\[Omega]", "i"], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["w", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "i"}], ",", 
                  RowBox[{
                   RowBox[{"-", "i"}], "+", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["w", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l"}], ",", 
                  RowBox[{"i", "-", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "i"}], ")"}], " "}]], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "j"}], ")"}], " "}]], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"i", "+", 
                    RowBox[{"2", "j"}], "-", "l"}], ")"}], " "}]], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"i", "+", "l"}], ")"}], " "}]]}], ")"}], " ", 
                SuperscriptBox["w", "j"], " ", 
                SuperscriptBox["\[Omega]", "i"], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "i"}], ",", 
                  RowBox[{
                   RowBox[{"-", "i"}], "+", "j"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["w", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j"}], ",", 
                  RowBox[{
                   RowBox[{"-", "j"}], "+", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["w", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l"}], ",", 
                  RowBox[{"i", "-", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "i"}], ")"}], " "}]], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "j"}], ")"}], " "}]], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "i"}], "+", "j", "-", "l"}], ")"}], " "}]], 
                  "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "+", "l"}], ")"}], " "}]]}], ")"}], " ", 
                SuperscriptBox["w", "i"], " ", 
                SuperscriptBox["\[Omega]", "j"], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "i"}], ",", 
                  RowBox[{
                   RowBox[{"-", "i"}], "+", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["w", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j"}], ",", 
                  RowBox[{"i", "-", "j"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["w", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l"}], ",", 
                  RowBox[{"j", "-", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "i"}], "+", "j", "-", "k"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"j", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "k"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"i", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"k", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"j", "+", "k"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"j", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "k"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"i", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"k", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "j", "+", "k", "-", "l"}], ")"}], " "}]], " ", 
          
          SuperscriptBox["w", 
           RowBox[{"j", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "k"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"i", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"k", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "j", "-", "k", "+", "l"}], ")"}], " "}]], " ", 
          
          SuperscriptBox["w", 
           RowBox[{"j", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "k"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"i", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"k", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", 
              RowBox[{"2", "j"}], "-", "k"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"j", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "k"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"i", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"k", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "k"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"j", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "k"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"i", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"k", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "j"}], "+", "k", "-", "l"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"j", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "k"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"i", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"k", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "i"}], "-", "k", "+", "l"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"j", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"i", "+", "k"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{
             RowBox[{"-", "j"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"i", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"k", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "i"}], "+", "j", "-", "k"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"i", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"j", "+", "k"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{"i", "-", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"j", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"k", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"j", "+", "k"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"i", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"j", "+", "k"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{"i", "-", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"j", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"k", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "i"}], "+", "k", "-", "l"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"i", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"j", "+", "k"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{"i", "-", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"j", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"k", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "j"}], "-", "k", "+", "l"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"i", "+", "l"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"j", "+", "k"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{"i", "-", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{"j", "-", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"k", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "i"}], "+", "k", "-", "l"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"i", "+", "j"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"k", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{"i", "-", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{
             RowBox[{"-", "k"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"k", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "j"}], "+", "k", "-", "l"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"i", "+", "j"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"k", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{"i", "-", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{
             RowBox[{"-", "k"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"k", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "i"}], "-", "k", "+", "l"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"i", "+", "j"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"k", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{"i", "-", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{
             RowBox[{"-", "k"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"k", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "j"}], "-", "k", "+", "l"}], ")"}], " "}]], " ", 
          SuperscriptBox["w", 
           RowBox[{"i", "+", "j"}]], " ", 
          SuperscriptBox["\[Omega]", 
           RowBox[{"k", "+", "l"}]], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{"i", "-", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{
             RowBox[{"-", "k"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"k", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["w", "i"], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Omega]", "j"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"i", "-", "k"}], ")"}], " "}]]}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{"(", "j", ")"}], " "}]], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{"(", "k", ")"}], " "}]]}], ")"}], "2"], " ", 
                SuperscriptBox["w", "k"], " ", 
                SuperscriptBox["\[Omega]", "l"], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j"}], ",", 
                  RowBox[{
                   RowBox[{"-", "j"}], "+", "k"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["w", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "k"}], ",", 
                  RowBox[{"j", "-", "k"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"i", "-", "l"}], ")"}], " "}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{"(", "j", ")"}], " "}]], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    RowBox[{
                    RowBox[{"(", "l", ")"}], " "}]]}], ")"}], "2"], " ", 
                SuperscriptBox["w", "l"], " ", 
                SuperscriptBox["\[Omega]", "k"], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "k"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j"}], ",", 
                  RowBox[{
                   RowBox[{"-", "j"}], "+", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["w", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l"}], ",", 
                  RowBox[{"j", "-", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"i", "+", 
                    RowBox[{"2", "j"}], "-", "l"}], ")"}], " "}]], " ", 
                SuperscriptBox["w", "k"], " ", 
                SuperscriptBox["\[Omega]", "l"], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j"}], ",", 
                  RowBox[{
                   RowBox[{"-", "j"}], "+", "k"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["w", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "k"}], ",", 
                  RowBox[{
                   RowBox[{"-", "k"}], "+", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l"}], ",", 
                  RowBox[{"j", "-", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"i", "+", "j", "+", "k", "-", "l"}], ")"}], " "}]],
                 " ", 
                SuperscriptBox["w", "k"], " ", 
                SuperscriptBox["\[Omega]", "l"], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j"}], ",", 
                  RowBox[{
                   RowBox[{"-", "j"}], "+", "k"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["w", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "k"}], ",", 
                  RowBox[{
                   RowBox[{"-", "k"}], "+", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l"}], ",", 
                  RowBox[{"j", "-", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"i", "+", "l"}], ")"}], " "}]], " ", 
                SuperscriptBox["w", "k"], " ", 
                SuperscriptBox["\[Omega]", "l"], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j"}], ",", 
                  RowBox[{
                   RowBox[{"-", "j"}], "+", "k"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["w", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "k"}], ",", 
                  RowBox[{
                   RowBox[{"-", "k"}], "+", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l"}], ",", 
                  RowBox[{"j", "-", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"i", "+", "j", "-", "k", "+", "l"}], ")"}], " "}]],
                 " ", 
                SuperscriptBox["w", "k"], " ", 
                SuperscriptBox["\[Omega]", "l"], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j"}], ",", 
                  RowBox[{
                   RowBox[{"-", "j"}], "+", "k"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["w", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "k"}], ",", 
                  RowBox[{
                   RowBox[{"-", "k"}], "+", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l"}], ",", 
                  RowBox[{"j", "-", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"i", "+", 
                    RowBox[{"2", "j"}], "-", "k"}], ")"}], " "}]], " ", 
                SuperscriptBox["w", "l"], " ", 
                SuperscriptBox["\[Omega]", "k"], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j"}], ",", 
                  RowBox[{
                   RowBox[{"-", "j"}], "+", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["w", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "k"}], ",", 
                  RowBox[{"j", "-", "k"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l"}], ",", 
                  RowBox[{"k", "-", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"i", "+", "k"}], ")"}], " "}]], " ", 
                SuperscriptBox["w", "l"], " ", 
                SuperscriptBox["\[Omega]", "k"], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j"}], ",", 
                  RowBox[{
                   RowBox[{"-", "j"}], "+", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["w", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "k"}], ",", 
                  RowBox[{"j", "-", "k"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l"}], ",", 
                  RowBox[{"k", "-", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"i", "+", "j", "+", "k", "-", "l"}], ")"}], " "}]],
                 " ", 
                SuperscriptBox["w", "l"], " ", 
                SuperscriptBox["\[Omega]", "k"], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j"}], ",", 
                  RowBox[{
                   RowBox[{"-", "j"}], "+", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["w", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "k"}], ",", 
                  RowBox[{"j", "-", "k"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l"}], ",", 
                  RowBox[{"k", "-", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"i", "+", "j", "-", "k", "+", "l"}], ")"}], " "}]],
                 " ", 
                SuperscriptBox["w", "l"], " ", 
                SuperscriptBox["\[Omega]", "k"], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "j"}], ",", 
                  RowBox[{
                   RowBox[{"-", "j"}], "+", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["w", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "k"}], ",", 
                  RowBox[{"j", "-", "k"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l"}], ",", 
                  RowBox[{"k", "-", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["w", "j"], " ", 
             SuperscriptBox["\[Omega]", 
              RowBox[{"k", "+", "l"}]], " ", 
             RowBox[{"LaguerreL", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "+", "j"}], ",", 
               FractionBox[
                RowBox[{"g", " ", 
                 SuperscriptBox["w", "2"]}], 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"i", "+", "j"}], ")"}], " "}]], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "k"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"i", "+", "j", "+", "k", "-", "l"}], ")"}], 
                    " "}]], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"i", "+", "j", "-", "k", "+", "l"}], ")"}], 
                    " "}]]}], ")"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "k"}], ",", 
                  RowBox[{
                   RowBox[{"-", "k"}], "+", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
                RowBox[{"LaguerreL", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "l"}], ",", 
                  RowBox[{"k", "-", "l"}], ",", 
                  FractionBox[
                   RowBox[{"g", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "n"}], "}"}]}], "]"}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"g", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["w", "2"], "+", 
           SuperscriptBox["\[Omega]", "2"]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]], 
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "-", "j"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "i"}], ",", 
            RowBox[{
             RowBox[{"-", "i"}], "+", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "j"}], ",", 
            RowBox[{"i", "-", "j"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["w", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], 
     RowBox[{"Sum", "[", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k", "-", "l"}], ")"}], " ", "\[Pi]"}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "k"}], ",", 
            RowBox[{
             RowBox[{"-", "k"}], "+", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}], " ", 
          RowBox[{"LaguerreL", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], ",", 
            RowBox[{"k", "-", "l"}], ",", 
            FractionBox[
             RowBox[{"g", " ", 
              SuperscriptBox["\[Omega]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "]"}]}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.901970820079609*^9, 3.9019708303882313`*^9}, {
   3.904906988461504*^9, 3.9049070009047413`*^9}, {3.904907041503685*^9, 
   3.904907086555319*^9}, {3.904907139777957*^9, 3.904907190618148*^9}, {
   3.904907245733521*^9, 3.9049075095706253`*^9}, 3.90490764380398*^9, 
   3.904908217834731*^9, {3.904913738132042*^9, 3.904913829110942*^9}, {
   3.904913934826256*^9, 3.904913936361162*^9}, 3.904914829339072*^9, {
   3.9053747671074677`*^9, 3.905374775169313*^9}},
 CellLabel->
  "In[997]:=",ExpressionUUID->"d9c2c542-4600-4869-8f1d-fbb83457a583"]
}, Closed]],

Cell[CellGroupData[{

Cell["setup for exact N=2 results", "Subsection",
 CellChangeTimes->{{3.901962594409786*^9, 
  3.901962609698844*^9}},ExpressionUUID->"70a5613e-1897-4b53-9831-\
c9a20353e942"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Get", "[", 
   "\"\</Users/shaichester/Dropbox/IntegratedConstraints/shai/data/dm4List.m\>\
\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{3.897487291147605*^9},
 CellLabel->
  "In[240]:=",ExpressionUUID->"528a7ce0-ba5a-4239-9412-01a29b9d20ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m2list", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"]}]}], 
       RowBox[{"1", "+", 
        SuperscriptBox["a", "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"67", "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["a", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["a", "4"]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"]}]}], ")"}], "2"]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"58", "+", 
          RowBox[{"29", " ", 
           SuperscriptBox["a", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SuperscriptBox["a", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"15690", "+", 
        RowBox[{"9115", " ", 
         SuperscriptBox["a", "2"]}], "+", 
        RowBox[{"1736", " ", 
         SuperscriptBox["a", "4"]}], "+", 
        RowBox[{"112", " ", 
         SuperscriptBox["a", "6"]}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", 
          SuperscriptBox["a", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"25", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"]}]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"319", "+", 
          RowBox[{"67", " ", 
           SuperscriptBox["a", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"]}]}], ")"}]}], 
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "+", 
           SuperscriptBox["a", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1364755", "+", 
          RowBox[{"670600", " ", 
           SuperscriptBox["a", "2"]}], "+", 
          RowBox[{"119232", " ", 
           SuperscriptBox["a", "4"]}], "+", 
          RowBox[{"9088", " ", 
           SuperscriptBox["a", "6"]}], "+", 
          RowBox[{"256", " ", 
           SuperscriptBox["a", "8"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"25", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"49", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"]}]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1038", "+", 
          RowBox[{"121", " ", 
           SuperscriptBox["a", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"]}]}], ")"}]}], 
       RowBox[{"7", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"16", "+", 
           SuperscriptBox["a", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"15", " ", 
        RowBox[{"(", 
         RowBox[{"501309", "+", 
          RowBox[{"161622", " ", 
           SuperscriptBox["a", "2"]}], "+", 
          RowBox[{"18649", " ", 
           SuperscriptBox["a", "4"]}], "+", 
          RowBox[{"904", " ", 
           SuperscriptBox["a", "6"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["a", "8"]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"9", "+", 
           SuperscriptBox["a", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"81", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"]}]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"281295", "+", 
        RowBox[{"54370", " ", 
         SuperscriptBox["a", "2"]}], "+", 
        RowBox[{"2951", " ", 
         SuperscriptBox["a", "4"]}], "+", 
        RowBox[{"52", " ", 
         SuperscriptBox["a", "6"]}]}], 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          SuperscriptBox["a", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"25", "+", 
           SuperscriptBox["a", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"36", " ", 
        RowBox[{"(", 
         RowBox[{"33989571", "+", 
          RowBox[{"7758520", " ", 
           SuperscriptBox["a", "2"]}], "+", 
          RowBox[{"629568", " ", 
           SuperscriptBox["a", "4"]}], "+", 
          RowBox[{"21120", " ", 
           SuperscriptBox["a", "6"]}], "+", 
          RowBox[{"256", " ", 
           SuperscriptBox["a", "8"]}]}], ")"}]}], 
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"49", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"]}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"121", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"]}]}], ")"}], "2"]}]]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.897487220224309*^9, 3.8974872210444717`*^9}},
 CellLabel->
  "In[239]:=",ExpressionUUID->"54c23b8f-ca71-48a5-8612-d4fd26f7a311"],

Cell[BoxData[
 RowBox[{
  RowBox[{"inputN22Fin", "[", 
   RowBox[{"g_", ",", "\[Theta]_", ",", "max_", ",", "prec_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"kint", ",", "instint"}], "}"}], ",", 
    RowBox[{
     RowBox[{"kint", "=", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"64", " ", 
           SuperscriptBox["g", 
            RowBox[{"-", "3"}]], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"2", 
           SuperscriptBox["a", "2"]}], ")"}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"16", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}], 
            SuperscriptBox["g", "2"]]}]], 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "EulerGamma"}], "+", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "a"}]}]}], "]"}], "+", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "a"}]}]}], "]"}], "-", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", "a"}]}]}], "]"}], 
                "-", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", "a"}]}]}], "]"}]}],
                ")"}]}]}], ")"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}]}], ";", 
     RowBox[{"instint", "=", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"64", " ", 
           SuperscriptBox["g", 
            RowBox[{"-", "3"}]], " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"2", 
           SuperscriptBox["a", "2"]}], ")"}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"16", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["\[Pi]", "2"]}], 
            SuperscriptBox["g", "2"]]}]], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{"I", " ", "int", " ", "\[Theta]"}], "]"}], "+", 
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", "I"}], " ", "int", " ", "\[Theta]"}], "]"}]}], 
             ")"}], 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"8", "  ", 
                SuperscriptBox["\[Pi]", "2"], "int"}], 
               SuperscriptBox["g", "2"]]}]], 
            RowBox[{"m2list", "[", 
             RowBox[{"[", "int", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"int", ",", "1", ",", "max"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}]}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["4", "3"], ")"}], "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"NIntegrate", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"64", " ", 
                SuperscriptBox["g", 
                 RowBox[{"-", "3"}]], " ", 
                SuperscriptBox["\[Pi]", 
                 RowBox[{"5", "/", "2"}]]}], ")"}], 
              RowBox[{"(", 
               RowBox[{"2", 
                SuperscriptBox["a", "2"]}], ")"}], 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"16", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["\[Pi]", "2"]}], 
                 SuperscriptBox["g", "2"]]}]], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "a"}]}]}], 
                    "]"}]}], "-", 
                  RowBox[{"6", " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "a"}]}]}], 
                    "]"}]}], "+", 
                  RowBox[{"4", " ", "\[ImaginaryI]", " ", "a", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "a"}]}]}], "]"}], 
                    "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "a"}]}]}], 
                    "]"}]}], ")"}]}], "+", 
                  RowBox[{"24", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "EulerGamma"}], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "a"}]}]}], "]"}], 
                    "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "a"}]}]}], "]"}], 
                    "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "a"}]}]}], "]"}], 
                    "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "a"}]}]}], 
                    "]"}]}], ")"}]}]}], ")"}], "2"]}]}], ")"}], "+", 
                RowBox[{"6", 
                 RowBox[{"(", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "EulerGamma"}], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "a"}]}]}], "]"}], 
                    "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "a"}]}]}], "]"}], 
                    "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "a"}]}]}], "]"}], 
                    "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "a"}]}]}], 
                    "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", " ", "int", " ", "\[Theta]"}], "]"}], "+", 
                    RowBox[{"Exp", "[", 
                    RowBox[{
                    RowBox[{"-", "I"}], " ", "int", " ", "\[Theta]"}], 
                    "]"}]}], ")"}], 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", "  ", 
                    SuperscriptBox["\[Pi]", "2"], "int"}], 
                    SuperscriptBox["g", "2"]]}]], 
                    RowBox[{"m2list", "[", 
                    RowBox[{"[", "int", "]"}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"int", ",", "1", ",", "max"}], "}"}]}], "]"}]}], 
                "+", 
                RowBox[{"6", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", " ", "int", " ", "\[Theta]"}], "]"}], ")"}], 
                    
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", "  ", 
                    SuperscriptBox["\[Pi]", "2"], "int"}], 
                    SuperscriptBox["g", "2"]]}]], 
                    RowBox[{"m2list", "[", 
                    RowBox[{"[", "int", "]"}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"int", ",", "1", ",", "max"}], "}"}]}], "]"}], 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Exp", "[", 
                    RowBox[{
                    RowBox[{"-", "I"}], " ", "int", " ", "\[Theta]"}], "]"}], 
                    ")"}], 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", "  ", 
                    SuperscriptBox["\[Pi]", "2"], "int"}], 
                    SuperscriptBox["g", "2"]]}]], 
                    RowBox[{"m2list", "[", 
                    RowBox[{"[", "int", "]"}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"int", ",", "1", ",", "max"}], "}"}]}], "]"}]}], 
                "+", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", " ", "int", " ", "\[Theta]"}], "]"}], "+", 
                    RowBox[{"Exp", "[", 
                    RowBox[{
                    RowBox[{"-", "I"}], " ", "int", " ", "\[Theta]"}], 
                    "]"}]}], ")"}], 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", "  ", 
                    SuperscriptBox["\[Pi]", "2"], "int"}], 
                    SuperscriptBox["g", "2"]]}]], 
                   RowBox[{"m4list", "[", "int", "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"int", ",", "1", ",", "max"}], "}"}]}], "]"}]}], 
               ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", 
               RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
             RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}], "-", 
           RowBox[{"3", 
            SuperscriptBox["kint", "2"]}], "-", 
           RowBox[{"6", "kint", " ", "instint"}], "-", 
           RowBox[{"3", 
            SuperscriptBox["instint", "2"]}], "-", 
           RowBox[{"12", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", " ", 
        RowBox[{"48", 
         RowBox[{"Zeta", "[", "3", "]"}], 
         RowBox[{"(", 
          FractionBox["4", "3"], ")"}]}]}], "//", "Re"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{3.897487407212871*^9},
 CellLabel->
  "In[241]:=",ExpressionUUID->"9cf2049e-536f-4ab6-9ea2-7e6eec04ecc2"]
}, Closed]],

Cell[CellGroupData[{

Cell["setup for exact N=3 results", "Subsection",
 CellChangeTimes->{{3.901962594409786*^9, 3.901962609698844*^9}, {
  3.901963540477619*^9, 
  3.9019635405584517`*^9}},ExpressionUUID->"980e4b54-d317-40db-a7ad-\
250cd07b56b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m4listN3", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{"144", " ", 
        RowBox[{"(", 
         RowBox[{"128", "+", 
          RowBox[{"56", " ", 
           SuperscriptBox["g", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["g", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "2"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["y", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{
           SuperscriptBox["g", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"16", "+", 
          RowBox[{
           SuperscriptBox["g", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x", "-", 
              RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"16", "+", 
          RowBox[{
           SuperscriptBox["g", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x", "+", 
              RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}]}]], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"108", " ", 
         RowBox[{"(", 
          RowBox[{"82460934144", "+", 
           RowBox[{"61582934016", " ", 
            SuperscriptBox["g", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "2"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
           RowBox[{"18829545984", " ", 
            SuperscriptBox["g", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "2"]}], "+", 
           RowBox[{"198", " ", 
            SuperscriptBox["g", "16"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "3"], "-", 
               RowBox[{"9", " ", "x", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "4"]}], "+", 
           RowBox[{
            SuperscriptBox["g", "18"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "3"], "-", 
               RowBox[{"9", " ", "x", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "6"]}], "+", 
           RowBox[{"96", " ", 
            SuperscriptBox["g", "10"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"199133", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"547380", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"10055745", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"3037014", " ", 
               SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
           RowBox[{"256", " ", 
            SuperscriptBox["g", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12218533", " ", 
               SuperscriptBox["x", "6"]}], "+", 
              RowBox[{"92080350", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"365673285", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"312013944", " ", 
               SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
           RowBox[{"1819584", " ", 
            SuperscriptBox["g", "8"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"171", " ", 
               SuperscriptBox["x", "8"]}], "+", 
              RowBox[{"1156", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"8338", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"22948", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"11163", " ", 
               SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["g", "14"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "3"], "-", 
               RowBox[{"9", " ", "x", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5419", " ", 
               SuperscriptBox["x", "8"]}], "+", 
              RowBox[{"21828", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"249426", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"801252", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"309339", " ", 
               SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["g", "12"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"361525", " ", 
               SuperscriptBox["x", "12"]}], "-", 
              RowBox[{"1204614", " ", 
               SuperscriptBox["x", "10"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"5925555", " ", 
               SuperscriptBox["x", "8"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"73686348", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"644694795", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "8"]}], "+", 
              RowBox[{"690912666", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "10"]}], "+", 
              RowBox[{"66430125", " ", 
               SuperscriptBox["y", "12"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{
            SuperscriptBox["g", "2"], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{
             SuperscriptBox["g", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"16", "+", 
           RowBox[{
            SuperscriptBox["g", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"36", "+", 
            RowBox[{
             SuperscriptBox["g", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "2"], " ", 
         
         RowBox[{"(", 
          RowBox[{"16", "+", 
           RowBox[{
            SuperscriptBox["g", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "+", 
               RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"36", "+", 
            RowBox[{
             SuperscriptBox["g", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "2"]}], 
        ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"36", " ", 
         RowBox[{"(", 
          RowBox[{"2539002762191500738560", "+", 
           RowBox[{"2392798736218847182848", " ", 
            SuperscriptBox["g", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "2"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
           RowBox[{"982841875744205832192", " ", 
            SuperscriptBox["g", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "2"]}], "+", 
           RowBox[{"4260", " ", 
            SuperscriptBox["g", "28"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "3"], "-", 
               RowBox[{"9", " ", "x", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "8"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["g", "30"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "3"], "-", 
               RowBox[{"9", " ", "x", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "10"]}], "+", 
           RowBox[{"1811939328", " ", 
            SuperscriptBox["g", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"129749238851", " ", 
               SuperscriptBox["x", "6"]}], "+", 
              RowBox[{"1100896133643", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"3636923481009", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"3436382432961", " ", 
               SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
           RowBox[{"262144", " ", 
            SuperscriptBox["g", "10"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15264478661998", " ", 
               SuperscriptBox["x", "6"]}], "+", 
              RowBox[{"73197877301883", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"540505785186144", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"347958493217847", " ", 
               SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["g", "26"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "3"], "-", 
               RowBox[{"9", " ", "x", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"905153", " ", 
               SuperscriptBox["x", "8"]}], "+", 
              RowBox[{"6819396", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"44835822", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"117968724", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"61190073", " ", 
               SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
           RowBox[{"18874368", " ", 
            SuperscriptBox["g", "8"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1949145509918", " ", 
               SuperscriptBox["x", "8"]}], "+", 
              RowBox[{"19782494668761", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"101646606085317", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"228543972322419", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"147059031952593", " ", 
               SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["g", "24"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "3"], "-", 
               RowBox[{"9", " ", "x", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6355579", " ", 
               SuperscriptBox["x", "12"]}], "+", 
              RowBox[{"34361190", " ", 
               SuperscriptBox["x", "10"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"358556301", " ", 
               SuperscriptBox["x", "8"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"2388309300", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"9527701221", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "8"]}], "+", 
              RowBox[{"11184182406", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "10"]}], "+", 
              RowBox[{"2532985587", " ", 
               SuperscriptBox["y", "12"]}]}], ")"}]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["g", "22"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "5"], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["x", "3"], " ", 
                SuperscriptBox["y", "2"]}], "-", 
               RowBox[{"27", " ", "x", " ", 
                SuperscriptBox["y", "4"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"400317047", " ", 
               SuperscriptBox["x", "12"]}], "-", 
              RowBox[{"2348385579", " ", 
               SuperscriptBox["x", "10"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"25919541054", " ", 
               SuperscriptBox["x", "8"], " ", 
               SuperscriptBox["y", "4"]}], "-", 
              RowBox[{"34391265606", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"890891195859", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "8"]}], "+", 
              RowBox[{"686601203265", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "10"]}], "+", 
              RowBox[{"72626018472", " ", 
               SuperscriptBox["y", "12"]}]}], ")"}]}], "+", 
           RowBox[{"512", " ", 
            SuperscriptBox["g", "16"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1498963335767", " ", 
               SuperscriptBox["x", "12"]}], "-", 
              RowBox[{"1636059295836", " ", 
               SuperscriptBox["x", "10"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"81507588475914", " ", 
               SuperscriptBox["x", "8"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"205388873818308", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"2813169642219639", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "8"]}], "+", 
              RowBox[{"2640280991619168", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "10"]}], "+", 
              RowBox[{"399543823128672", " ", 
               SuperscriptBox["y", "12"]}]}], ")"}]}], "+", 
           RowBox[{"98304", " ", 
            SuperscriptBox["g", "12"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3186543094231", " ", 
               SuperscriptBox["x", "12"]}], "+", 
              RowBox[{"32706106627788", " ", 
               SuperscriptBox["x", "10"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"264110888439864", " ", 
               SuperscriptBox["x", "8"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"1448259563411964", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"4354315427904939", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "8"]}], "+", 
              RowBox[{"5285617879445712", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "10"]}], "+", 
              RowBox[{"1663884105045678", " ", 
               SuperscriptBox["y", "12"]}]}], ")"}]}], "+", 
           RowBox[{"2048", " ", 
            SuperscriptBox["g", "14"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8791889039357", " ", 
               SuperscriptBox["x", "14"]}], "+", 
              RowBox[{"73656015709515", " ", 
               SuperscriptBox["x", "12"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"673920034617402", " ", 
               SuperscriptBox["x", "10"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"4746162317217174", " ", 
               SuperscriptBox["x", "8"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"22861384293080817", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "8"]}], "+", 
              RowBox[{"55561729414196799", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "10"]}], "+", 
              RowBox[{"49515702069319560", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "12"]}], "+", 
              RowBox[{"10604963987644464", " ", 
               SuperscriptBox["y", "14"]}]}], ")"}]}], "+", 
           RowBox[{"20736", " ", 
            SuperscriptBox["g", "18"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1171578526", " ", 
               SuperscriptBox["x", "18"]}], "-", 
              RowBox[{"494027469", " ", 
               SuperscriptBox["x", "16"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"41809359960", " ", 
               SuperscriptBox["x", "14"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"265189621149", " ", 
               SuperscriptBox["x", "12"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"2538965726766", " ", 
               SuperscriptBox["x", "10"], " ", 
               SuperscriptBox["y", "8"]}], "+", 
              RowBox[{"20826017098281", " ", 
               SuperscriptBox["x", "8"], " ", 
               SuperscriptBox["y", "10"]}], "+", 
              RowBox[{"90180277938756", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "12"]}], "+", 
              RowBox[{"133663605051195", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "14"]}], "+", 
              RowBox[{"55267796340216", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "16"]}], "+", 
              RowBox[{"4337942432364", " ", 
               SuperscriptBox["y", "18"]}]}], ")"}]}], "+", 
           RowBox[{"1728", " ", 
            SuperscriptBox["g", "20"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"328271963", " ", 
               SuperscriptBox["x", "20"]}], "-", 
              RowBox[{"2597621304", " ", 
               SuperscriptBox["x", "18"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"13050114984", " ", 
               SuperscriptBox["x", "16"], " ", 
               SuperscriptBox["y", "4"]}], "-", 
              RowBox[{"11114895600", " ", 
               SuperscriptBox["x", "14"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"160521669162", " ", 
               SuperscriptBox["x", "12"], " ", 
               SuperscriptBox["y", "8"]}], "+", 
              RowBox[{"1821652248816", " ", 
               SuperscriptBox["x", "10"], " ", 
               SuperscriptBox["y", "10"]}], "+", 
              RowBox[{"32792011765668", " ", 
               SuperscriptBox["x", "8"], " ", 
               SuperscriptBox["y", "12"]}], "+", 
              RowBox[{"135805550819472", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "14"]}], "+", 
              RowBox[{"139355429962707", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "16"]}], "+", 
              RowBox[{"33171803202600", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "18"]}], "+", 
              RowBox[{"1111466336220", " ", 
               SuperscriptBox["y", "20"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{
            SuperscriptBox["g", "2"], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{
             SuperscriptBox["g", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"16", "+", 
            RowBox[{
             SuperscriptBox["g", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"16", "+", 
           RowBox[{
            SuperscriptBox["g", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"36", "+", 
            RowBox[{
             SuperscriptBox["g", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "2"], " ", 
         
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"64", "+", 
            RowBox[{
             SuperscriptBox["g", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "2"], " ", 
         
         RowBox[{"(", 
          RowBox[{"16", "+", 
           RowBox[{
            SuperscriptBox["g", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "+", 
               RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"36", "+", 
            RowBox[{
             SuperscriptBox["g", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "2"], " ", 
         
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"64", "+", 
            RowBox[{
             SuperscriptBox["g", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "2"]}], 
        ")"}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{"75889884702246403985939449774080000000", "+", 
           RowBox[{"86781206633033012191886199855513600000", " ", 
            SuperscriptBox["g", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "2"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
           RowBox[{"45069414214315535011692254853070848000", " ", 
            SuperscriptBox["g", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "2"]}], "+", 
           RowBox[{"62640", " ", 
            SuperscriptBox["g", "46"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "3"], "-", 
               RowBox[{"9", " ", "x", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "14"]}], "+", 
           RowBox[{"59", " ", 
            SuperscriptBox["g", "48"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "3"], "-", 
               RowBox[{"9", " ", "x", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "16"]}], "+", 
           RowBox[{"911978924542525440", " ", 
            SuperscriptBox["g", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15602653693013491055", " ", 
               SuperscriptBox["x", "6"]}], "+", 
              RowBox[{"137017000601874986373", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"428085414981857124729", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"417864767076117825363", " ", 
               SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
           RowBox[{"66795331387392", " ", 
            SuperscriptBox["g", "10"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7290692453744935919749", " ", 
               SuperscriptBox["x", "6"]}], "+", 
              RowBox[{"52405769420314051330233", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"223269621577894013728239", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"183638233587722897885715", " ", 
               SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["g", "44"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "3"], "-", 
               RowBox[{"9", " ", "x", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "12"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15566485", " ", 
               SuperscriptBox["x", "8"]}], "+", 
              RowBox[{"145208748", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"799001118", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"1889125740", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"1136118069", " ", 
               SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
           RowBox[{"14249670695976960", " ", 
            SuperscriptBox["g", "8"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"216019992240444916753", " ", 
               SuperscriptBox["x", "8"]}], "+", 
              RowBox[{"2421245051796476558262", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"11494084725895163061888", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"24185133437412363223194", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"16984634806209450928671", " ", 
               SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["g", "42"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "3"], "-", 
               RowBox[{"9", " ", "x", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "10"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2408998085", " ", 
               SuperscriptBox["x", "12"]}], "+", 
              RowBox[{"24689917026", " ", 
               SuperscriptBox["x", "10"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"202467431115", " ", 
               SuperscriptBox["x", "8"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"1082310364188", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"3310771721355", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "8"]}], "+", 
              RowBox[{"3984636400866", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "10"]}], "+", 
              RowBox[{"1259971323525", " ", 
               SuperscriptBox["y", "12"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["g", "40"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "3"], "-", 
               RowBox[{"9", " ", "x", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "8"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"694723892705", " ", 
               SuperscriptBox["x", "12"]}], "+", 
              RowBox[{"2062829849778", " ", 
               SuperscriptBox["x", "10"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"44708075646471", " ", 
               SuperscriptBox["x", "8"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"174665893216860", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"1176143643559071", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "8"]}], "+", 
              RowBox[{"1198783834819794", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "10"]}], "+", 
              RowBox[{"248530063535001", " ", 
               SuperscriptBox["y", "12"]}]}], ")"}]}], "+", 
           RowBox[{"201326592", " ", 
            SuperscriptBox["g", "16"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2065507624317340810402832", " ", 
               SuperscriptBox["x", "12"]}], "+", 
              RowBox[{"20202224546301887047574151", " ", 
               SuperscriptBox["x", "10"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"174974069346993324048811257", " ", 
               SuperscriptBox["x", "8"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"885729274601165372532094182", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"2904989765415097824886624002", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "8"]}], "+", 
              RowBox[{"3410011043306663395449936483", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "10"]}], "+", 
              RowBox[{"1062347344363288814634556965", " ", 
               SuperscriptBox["y", "12"]}]}], ")"}]}], "+", 
           RowBox[{"17179869184", " ", 
            SuperscriptBox["g", "12"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3415097931603864288789400", " ", 
               SuperscriptBox["x", "12"]}], "+", 
              RowBox[{"50033903300767324606497183", " ", 
               SuperscriptBox["x", "10"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"381982751257370978159660565", " ", 
               SuperscriptBox["x", "8"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"1725736101314804680768853094", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"4361282737929924861420391410", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "8"]}], "+", 
              RowBox[{"5283996802846934703770866923", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "10"]}], "+", 
              RowBox[{"2181793733268021713866323825", " ", 
               SuperscriptBox["y", "12"]}]}], ")"}]}], "+", 
           RowBox[{"1073741824", " ", 
            SuperscriptBox["g", "14"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5151247226672274988963814", " ", 
               SuperscriptBox["x", "14"]}], "+", 
              RowBox[{"80027685235787027379445455", " ", 
               SuperscriptBox["x", "12"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"702081909362266488647369388", " ", 
               SuperscriptBox["x", "10"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"3985343678186532705897015489", " ", 
               SuperscriptBox["x", "8"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"14206116316736846687319947430", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "8"]}], "+", 
              RowBox[{"28706581108882605661870877649", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "10"]}], "+", 
              RowBox[{"27697040213612825741844549096", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "12"]}], "+", 
              RowBox[{"9015692402555016831234960255", " ", 
               SuperscriptBox["y", "14"]}]}], ")"}]}], "+", 
           RowBox[{"786432", " ", 
            SuperscriptBox["g", "22"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"64966212080468682268055", " ", 
               SuperscriptBox["x", "18"]}], "+", 
              RowBox[{"387324752358885874509582", " ", 
               SuperscriptBox["x", "16"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"5595669574721491932688725", " ", 
               SuperscriptBox["x", "14"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"37903028813322108127855236", " ", 
               SuperscriptBox["x", "12"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"279201940782810343158057021", " ", 
               SuperscriptBox["x", "10"], " ", 
               SuperscriptBox["y", "8"]}], "+", 
              RowBox[{"1348677445675999301015778702", " ", 
               SuperscriptBox["x", "8"], " ", 
               SuperscriptBox["y", "10"]}], "+", 
              RowBox[{"4787357532281930750651891163", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "12"]}], "+", 
              RowBox[{"6774974884709343963492655680", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "14"]}], "+", 
              RowBox[{"3345618067437252553846445916", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "16"]}], "+", 
              RowBox[{"450721839382562377694859840", " ", 
               SuperscriptBox["y", "18"]}]}], ")"}]}], "+", 
           RowBox[{"4194304", " ", 
            SuperscriptBox["g", "18"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6025479467048359093498099", " ", 
               SuperscriptBox["x", "18"]}], "+", 
              RowBox[{"92302853230429670804910624", " ", 
               SuperscriptBox["x", "16"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"948665563102694013908660604", " ", 
               SuperscriptBox["x", "14"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"7230888407617183623882871152", " ", 
               SuperscriptBox["x", "12"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"40912911283396747462769618586", " ", 
               SuperscriptBox["x", "10"], " ", 
               SuperscriptBox["y", "8"]}], "+", 
              RowBox[{"161545709045760288435638491680", " ", 
               SuperscriptBox["x", "8"], " ", 
               SuperscriptBox["y", "10"]}], "+", 
              RowBox[{"401896447834485612204848629260", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "12"]}], "+", 
              RowBox[{"550395652081693014495893503152", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "14"]}], "+", 
              RowBox[{"345925719376994764861749171819", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "16"]}], "+", 
              RowBox[{"70588967484177263077376309280", " ", 
               SuperscriptBox["y", "18"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["g", "38"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "3"], "-", 
               RowBox[{"9", " ", "x", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"83770862694601", " ", 
               SuperscriptBox["x", "20"]}], "+", 
              RowBox[{"474116489886342", " ", 
               SuperscriptBox["x", "18"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"6343987277135925", " ", 
               SuperscriptBox["x", "16"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"50775090521670216", " ", 
               SuperscriptBox["x", "14"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"384298984100097378", " ", 
               SuperscriptBox["x", "12"], " ", 
               SuperscriptBox["y", "8"]}], "+", 
              RowBox[{"2395635781848860772", " ", 
               SuperscriptBox["x", "10"], " ", 
               SuperscriptBox["y", "10"]}], "+", 
              RowBox[{"11024725181427190818", " ", 
               SuperscriptBox["x", "8"], " ", 
               SuperscriptBox["y", "12"]}], "+", 
              RowBox[{"28314232498583142984", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "14"]}], "+", 
              RowBox[{"31566559137074556885", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "16"]}], "+", 
              RowBox[{"12730318703777949318", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "18"]}], "+", 
              RowBox[{"1366668868890752937", " ", 
               SuperscriptBox["y", "20"]}]}], ")"}]}], "+", 
           RowBox[{"2097152", " ", 
            SuperscriptBox["g", "20"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"597773253981951939910115", " ", 
               SuperscriptBox["x", "20"]}], "+", 
              RowBox[{"8412993848945703279847452", " ", 
               SuperscriptBox["x", "18"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"89722646539197814571037516", " ", 
               SuperscriptBox["x", "16"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"747245809434099785536312056", " ", 
               SuperscriptBox["x", "14"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"4938191970851064526581624354", " ", 
               SuperscriptBox["x", "12"], " ", 
               SuperscriptBox["y", "8"]}], "+", 
              RowBox[{"24694846426311773074481940480", " ", 
               SuperscriptBox["x", "10"], " ", 
               SuperscriptBox["y", "10"]}], "+", 
              RowBox[{"85589448054402196901402073684", " ", 
               SuperscriptBox["x", "8"], " ", 
               SuperscriptBox["y", "12"]}], "+", 
              RowBox[{"182280164972765841525074915304", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "14"]}], "+", 
              RowBox[{"206993349460372217973316252371", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "16"]}], "+", 
              RowBox[{"104708152389599480834366658948", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "18"]}], "+", 
              RowBox[{"16760555070000437252638173960", " ", 
               SuperscriptBox["y", "20"]}]}], ")"}]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["g", "36"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "3"], "-", 
               RowBox[{"9", " ", "x", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1299583587796013", " ", 
               SuperscriptBox["x", "24"]}], "+", 
              RowBox[{"608801066412804", " ", 
               SuperscriptBox["x", "22"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"71075387009825388", " ", 
               SuperscriptBox["x", "20"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"444489718536051408", " ", 
               SuperscriptBox["x", "18"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"4193126661866492493", " ", 
               SuperscriptBox["x", "16"], " ", 
               SuperscriptBox["y", "8"]}], "+", 
              RowBox[{"32410389188510444376", " ", 
               SuperscriptBox["x", "14"], " ", 
               SuperscriptBox["y", "10"]}], "+", 
              RowBox[{"233138858647042419120", " ", 
               SuperscriptBox["x", "12"], " ", 
               SuperscriptBox["y", "12"]}], "+", 
              RowBox[{"1372974116334201382320", " ", 
               SuperscriptBox["x", "10"], " ", 
               SuperscriptBox["y", "14"]}], "+", 
              RowBox[{"4919110443459926531847", " ", 
               SuperscriptBox["x", "8"], " ", 
               SuperscriptBox["y", "16"]}], "+", 
              RowBox[{"8228941677495954070596", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "18"]}], "+", 
              RowBox[{"5588529941046629489796", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "20"]}], "+", 
              RowBox[{"1341002074785721514208", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "22"]}], "+", 
              RowBox[{"82576461398621609439", " ", 
               SuperscriptBox["y", "24"]}]}], ")"}]}], "+", 
           RowBox[{"192", " ", 
            SuperscriptBox["g", "34"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "5"], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["x", "3"], " ", 
                SuperscriptBox["y", "2"]}], "-", 
               RowBox[{"27", " ", "x", " ", 
                SuperscriptBox["y", "4"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"21271749377848637", " ", 
               SuperscriptBox["x", "24"]}], "-", 
              RowBox[{"265252266774412092", " ", 
               SuperscriptBox["x", "22"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"2576385496820738790", " ", 
               SuperscriptBox["x", "20"], " ", 
               SuperscriptBox["y", "4"]}], "-", 
              RowBox[{"12956790417235702668", " ", 
               SuperscriptBox["x", "18"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"85912685530234766055", " ", 
               SuperscriptBox["x", "16"], " ", 
               SuperscriptBox["y", "8"]}], "-", 
              RowBox[{"184228588000559417400", " ", 
               SuperscriptBox["x", "14"], " ", 
               SuperscriptBox["y", "10"]}], "+", 
              RowBox[{"2250020816596646603172", " ", 
               SuperscriptBox["x", "12"], " ", 
               SuperscriptBox["y", "12"]}], "+", 
              RowBox[{"4493714108754924652104", " ", 
               SuperscriptBox["x", "10"], " ", 
               SuperscriptBox["y", "14"]}], "+", 
              RowBox[{"91692980229212502711579", " ", 
               SuperscriptBox["x", "8"], " ", 
               SuperscriptBox["y", "16"]}], "+", 
              RowBox[{"164393894008666047775860", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "18"]}], "+", 
              RowBox[{"81653245151698498692438", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "20"]}], "+", 
              RowBox[{"12109221744987876404292", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "22"]}], "+", 
              RowBox[{"396598238023837593825", " ", 
               SuperscriptBox["y", "24"]}]}], ")"}]}], "+", 
           RowBox[{"147456", " ", 
            SuperscriptBox["g", "28"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7437972387510519766", " ", 
               SuperscriptBox["x", "24"]}], "-", 
              RowBox[{"48546733918573475802", " ", 
               SuperscriptBox["x", "22"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"608680470939598012851", " ", 
               SuperscriptBox["x", "20"], " ", 
               SuperscriptBox["y", "4"]}], "-", 
              RowBox[{"1002766599467944108434", " ", 
               SuperscriptBox["x", "18"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"22942347078645543083148", " ", 
               SuperscriptBox["x", "16"], " ", 
               SuperscriptBox["y", "8"]}], "+", 
              RowBox[{"56457442297379601330516", " ", 
               SuperscriptBox["x", "14"], " ", 
               SuperscriptBox["y", "10"]}], "+", 
              RowBox[{"932782798648128076564986", " ", 
               SuperscriptBox["x", "12"], " ", 
               SuperscriptBox["y", "12"]}], "+", 
              RowBox[{"4786710741887058712213668", " ", 
               SuperscriptBox["x", "10"], " ", 
               SuperscriptBox["y", "14"]}], "+", 
              RowBox[{"30011279792365580355079074", " ", 
               SuperscriptBox["x", "8"], " ", 
               SuperscriptBox["y", "16"]}], "+", 
              RowBox[{"52579828193783798930133510", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "18"]}], "+", 
              RowBox[{"30349570433396704784528283", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "20"]}], "+", 
              RowBox[{"5776054903347335503987950", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "22"]}], "+", 
              RowBox[{"273277889385120288581940", " ", 
               SuperscriptBox["y", "24"]}]}], ")"}]}], "+", 
           RowBox[{"65536", " ", 
            SuperscriptBox["g", "24"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"26212926982736260649675", " ", 
               SuperscriptBox["x", "24"]}], "+", 
              RowBox[{"233059612536884854305072", " ", 
               SuperscriptBox["x", "22"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"2699175528886866867534492", " ", 
               SuperscriptBox["x", "20"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"24304300446504398078672136", " ", 
               SuperscriptBox["x", "18"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"196849309072754768240403594", " ", 
               SuperscriptBox["x", "16"], " ", 
               SuperscriptBox["y", "8"]}], "+", 
              RowBox[{"1378065108202467274678406472", " ", 
               SuperscriptBox["x", "14"], " ", 
               SuperscriptBox["y", "10"]}], "+", 
              RowBox[{"7947036094809765039584209668", " ", 
               SuperscriptBox["x", "12"], " ", 
               SuperscriptBox["y", "12"]}], "+", 
              RowBox[{"34200080873356561711128376488", " ", 
               SuperscriptBox["x", "10"], " ", 
               SuperscriptBox["y", "14"]}], "+", 
              RowBox[{"95331850566628529978493282459", " ", 
               SuperscriptBox["x", "8"], " ", 
               SuperscriptBox["y", "16"]}], "+", 
              RowBox[{"148676748736317920745499052424", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "18"]}], "+", 
              RowBox[{"113121394390829168634042218952", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "20"]}], "+", 
              RowBox[{"35586896851847513755410928848", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "22"]}], "+", 
              RowBox[{"3313753302014923158759764520", " ", 
               SuperscriptBox["y", "24"]}]}], ")"}]}], "+", 
           RowBox[{"32768", " ", 
            SuperscriptBox["g", "26"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1457119141945684115275", " ", 
               SuperscriptBox["x", "26"]}], "+", 
              RowBox[{"6939825444482026906596", " ", 
               SuperscriptBox["x", "24"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"106147244673620065304136", " ", 
               SuperscriptBox["x", "22"], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"904172160098969542372428", " ", 
               SuperscriptBox["x", "20"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"7856979735550627736636787", " ", 
               SuperscriptBox["x", "18"], " ", 
               SuperscriptBox["y", "8"]}], "+", 
              RowBox[{"61286025159321488861749560", " ", 
               SuperscriptBox["x", "16"], " ", 
               SuperscriptBox["y", "10"]}], "+", 
              RowBox[{"425780216428069497752716680", " ", 
               SuperscriptBox["x", "14"], " ", 
               SuperscriptBox["y", "12"]}], "+", 
              RowBox[{"2455704006268194931133094264", " ", 
               SuperscriptBox["x", "12"], " ", 
               SuperscriptBox["y", "14"]}], "+", 
              RowBox[{"10200827146354717764217877505", " ", 
               SuperscriptBox["x", "10"], " ", 
               SuperscriptBox["y", "16"]}], "+", 
              RowBox[{"25601695766580196915630816500", " ", 
               SuperscriptBox["x", "8"], " ", 
               SuperscriptBox["y", "18"]}], "+", 
              RowBox[{"33550112045046906194592047472", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "20"]}], "+", 
              RowBox[{"20301994121777673161681664252", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "22"]}], "+", 
              RowBox[{"4851992258009031089886585345", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "24"]}], "+", 
              RowBox[{"327343046920589990138410800", " ", 
               SuperscriptBox["y", "26"]}]}], ")"}]}], "+", 
           RowBox[{"55296", " ", 
            SuperscriptBox["g", "30"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"375651804813731347", " ", 
               SuperscriptBox["x", "30"]}], "-", 
              RowBox[{"2661976046521498356", " ", 
               SuperscriptBox["x", "28"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"21248040739839090480", " ", 
               SuperscriptBox["x", "26"], " ", 
               SuperscriptBox["y", "4"]}], "-", 
              RowBox[{"7786368131332088016", " ", 
               SuperscriptBox["x", "24"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"510549731095656186189", " ", 
               SuperscriptBox["x", "22"], " ", 
               SuperscriptBox["y", "8"]}], "+", 
              RowBox[{"3374541372634637114700", " ", 
               SuperscriptBox["x", "20"], " ", 
               SuperscriptBox["y", "10"]}], "+", 
              RowBox[{"31052254823568830267550", " ", 
               SuperscriptBox["x", "18"], " ", 
               SuperscriptBox["y", "12"]}], "+", 
              RowBox[{"264479625598445914817016", " ", 
               SuperscriptBox["x", "16"], " ", 
               SuperscriptBox["y", "14"]}], "+", 
              RowBox[{"2381412538282077381731949", " ", 
               SuperscriptBox["x", "14"], " ", 
               SuperscriptBox["y", "16"]}], "+", 
              RowBox[{"17761119590118611267093124", " ", 
               SuperscriptBox["x", "12"], " ", 
               SuperscriptBox["y", "18"]}], "+", 
              RowBox[{"73588685105035323705163428", " ", 
               SuperscriptBox["x", "10"], " ", 
               SuperscriptBox["y", "20"]}], "+", 
              RowBox[{"142466537315961277361777376", " ", 
               SuperscriptBox["x", "8"], " ", 
               SuperscriptBox["y", "22"]}], "+", 
              RowBox[{"120546798123551773941202131", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "24"]}], "+", 
              RowBox[{"41279141776498627058702820", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "26"]}], "+", 
              RowBox[{"4894274900401476504714990", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "28"]}], "+", 
              RowBox[{"135656592864597715750200", " ", 
               SuperscriptBox["y", "30"]}]}], ")"}]}], "+", 
           RowBox[{"512", " ", 
            SuperscriptBox["g", "32"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"630470256354624445", " ", 
               SuperscriptBox["x", "32"]}], "-", 
              RowBox[{"9474894166812117162", " ", 
               SuperscriptBox["x", "30"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"70749342908184517740", " ", 
               SuperscriptBox["x", "28"], " ", 
               SuperscriptBox["y", "4"]}], "-", 
              RowBox[{"293190117857583006438", " ", 
               SuperscriptBox["x", "26"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"964029957798044045349", " ", 
               SuperscriptBox["x", "24"], " ", 
               SuperscriptBox["y", "8"]}], "-", 
              RowBox[{"954765569589950625462", " ", 
               SuperscriptBox["x", "22"], " ", 
               SuperscriptBox["y", "10"]}], "+", 
              RowBox[{"10253868074699549076630", " ", 
               SuperscriptBox["x", "20"], " ", 
               SuperscriptBox["y", "12"]}], "+", 
              RowBox[{"63658053431442409416174", " ", 
               SuperscriptBox["x", "18"], " ", 
               SuperscriptBox["y", "14"]}], "+", 
              RowBox[{"420357868429507567412733", " ", 
               SuperscriptBox["x", "16"], " ", 
               SuperscriptBox["y", "16"]}], "+", 
              RowBox[{"12311138359750245786978714", " ", 
               SuperscriptBox["x", "14"], " ", 
               SuperscriptBox["y", "18"]}], "+", 
              RowBox[{"156523761169116708074848560", " ", 
               SuperscriptBox["x", "12"], " ", 
               SuperscriptBox["y", "20"]}], "+", 
              RowBox[{"656582219085393586428969510", " ", 
               SuperscriptBox["x", "10"], " ", 
               SuperscriptBox["y", "22"]}], "+", 
              RowBox[{"1051416918115699974656710131", " ", 
               SuperscriptBox["x", "8"], " ", 
               SuperscriptBox["y", "24"]}], "+", 
              RowBox[{"663821945254403340909359814", " ", 
               SuperscriptBox["x", "6"], " ", 
               SuperscriptBox["y", "26"]}], "+", 
              RowBox[{"155435501185774100709903342", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "28"]}], "+", 
              RowBox[{"11123949987240364388210130", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "30"]}], "+", 
              RowBox[{"139651217344850918826510", " ", 
               SuperscriptBox["y", "32"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{
            SuperscriptBox["g", "2"], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{
             SuperscriptBox["g", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"16", "+", 
            RowBox[{
             SuperscriptBox["g", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"25", "+", 
            RowBox[{
             SuperscriptBox["g", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"16", "+", 
           RowBox[{
            SuperscriptBox["g", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"36", "+", 
            RowBox[{
             SuperscriptBox["g", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "2"], " ", 
         
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"64", "+", 
            RowBox[{
             SuperscriptBox["g", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "3"], " ", 
         
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"100", "+", 
            RowBox[{
             SuperscriptBox["g", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "2"], " ", 
         
         RowBox[{"(", 
          RowBox[{"16", "+", 
           RowBox[{
            SuperscriptBox["g", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "+", 
               RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"36", "+", 
            RowBox[{
             SuperscriptBox["g", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "2"], " ", 
         
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"64", "+", 
            RowBox[{
             SuperscriptBox["g", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "3"], " ", 
         
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"100", "+", 
            RowBox[{
             SuperscriptBox["g", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "2"]}], 
        ")"}]}]}], "}"}], "/.", 
    RowBox[{"g", "\[Rule]", "gg"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.841837975566854*^9, 3.841837984578621*^9}},
 CellLabel->
  "In[265]:=",ExpressionUUID->"78e5d5db-b506-43fc-8828-aa41ac7c2045"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m2listN3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"640", "+", 
          RowBox[{"264", " ", 
           SuperscriptBox["gg", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
          RowBox[{"30", " ", 
           SuperscriptBox["gg", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "2"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["y", "2"]}]}], ")"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["gg", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "3"], "-", 
              RowBox[{"9", " ", "x", " ", 
               SuperscriptBox["y", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{
           SuperscriptBox["gg", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"16", "+", 
          RowBox[{
           SuperscriptBox["gg", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x", "-", 
              RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"16", "+", 
          RowBox[{
           SuperscriptBox["gg", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x", "+", 
              RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{"96484608", "+", 
            RowBox[{"33405696", " ", 
             SuperscriptBox["gg", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4365792", " ", 
             SuperscriptBox["gg", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["gg", "12"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "3"], "-", 
                RowBox[{"9", " ", "x", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}], "4"]}], "+", 
            RowBox[{"150", " ", 
             SuperscriptBox["gg", "10"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "5"], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["x", "3"], " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"27", " ", "x", " ", 
                 SuperscriptBox["y", "4"]}]}], ")"}], "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["gg", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"17161", " ", 
                SuperscriptBox["x", "6"]}], "+", 
               RowBox[{"125343", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"521559", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"434241", " ", 
                SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["gg", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3007", " ", 
                SuperscriptBox["x", "8"]}], "+", 
               RowBox[{"7140", " ", 
                SuperscriptBox["x", "6"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"133434", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"469476", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "6"]}], "+", 
               RowBox[{"156735", " ", 
                SuperscriptBox["y", "8"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{
              SuperscriptBox["gg", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"36", "+", 
             RowBox[{
              SuperscriptBox["gg", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"x", "-", 
                 RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"36", "+", 
             RowBox[{
              SuperscriptBox["gg", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "2"]}], 
         ")"}]}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"3489660928", "+", 
            RowBox[{"666107904", " ", 
             SuperscriptBox["gg", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
            RowBox[{"47849472", " ", 
             SuperscriptBox["gg", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["gg", "12"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "3"], "-", 
                RowBox[{"9", " ", "x", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}], "4"]}], "+", 
            RowBox[{"270", " ", 
             SuperscriptBox["gg", "10"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "5"], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["x", "3"], " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"27", " ", "x", " ", 
                 SuperscriptBox["y", "4"]}]}], ")"}], "2"]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["gg", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"25661", " ", 
                SuperscriptBox["x", "6"]}], "+", 
               RowBox[{"193473", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"767799", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"655371", " ", 
                SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["gg", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1229", " ", 
                SuperscriptBox["x", "8"]}], "+", 
               RowBox[{"3435", " ", 
                SuperscriptBox["x", "6"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"55053", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"189297", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "6"]}], "+", 
               RowBox[{"65610", " ", 
                SuperscriptBox["y", "8"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{
              SuperscriptBox["gg", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"64", "+", 
             RowBox[{
              SuperscriptBox["gg", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"x", "-", 
                 RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"64", "+", 
             RowBox[{
              SuperscriptBox["gg", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "2"]}], 
         ")"}]}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"23303618560000000", "+", 
            RowBox[{"5032294195200000", " ", 
             SuperscriptBox["gg", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
            RowBox[{"449813415936000", " ", 
             SuperscriptBox["gg", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}], "2"]}], "+", 
            RowBox[{"3990", " ", 
             SuperscriptBox["gg", "16"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "3"], "-", 
                RowBox[{"9", " ", "x", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}], "4"]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["gg", "18"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "3"], "-", 
                RowBox[{"9", " ", "x", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}], "6"]}], "+", 
            RowBox[{"480", " ", 
             SuperscriptBox["gg", "10"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24468779", " ", 
                SuperscriptBox["x", "6"]}], "+", 
               RowBox[{"10568034", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"1079958987", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"451006056", " ", 
                SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
            RowBox[{"11520", " ", 
             SuperscriptBox["gg", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1898169595", " ", 
                SuperscriptBox["x", "6"]}], "+", 
               RowBox[{"15793266042", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"53831099691", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"49960318752", " ", 
                SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["gg", "14"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "3"], "-", 
                RowBox[{"9", " ", "x", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"327941", " ", 
                SuperscriptBox["x", "8"]}], "+", 
               RowBox[{"1934700", " ", 
                SuperscriptBox["x", "6"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"15708222", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"45420588", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "6"]}], "+", 
               RowBox[{"20561445", " ", 
                SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
            RowBox[{"3840", " ", 
             SuperscriptBox["gg", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"166474439", " ", 
                SuperscriptBox["x", "8"]}], "+", 
               RowBox[{"1483474191", " ", 
                SuperscriptBox["x", "6"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"8475400629", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"20550334797", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "6"]}], "+", 
               RowBox[{"11941772328", " ", 
                SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
            RowBox[{"240", " ", 
             SuperscriptBox["gg", "12"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"570229", " ", 
                SuperscriptBox["x", "12"]}], "-", 
               RowBox[{"129447", " ", 
                SuperscriptBox["x", "10"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"13471110", " ", 
                SuperscriptBox["x", "8"], " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"167007258", " ", 
                SuperscriptBox["x", "6"], " ", 
                SuperscriptBox["y", "6"]}], "+", 
               RowBox[{"935383545", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["y", "8"]}], "+", 
               RowBox[{"1075039533", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "10"]}], "+", 
               RowBox[{"144315756", " ", 
                SuperscriptBox["y", "12"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"16", "+", 
            RowBox[{
             SuperscriptBox["gg", "2"], " ", 
             SuperscriptBox["x", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"25", "+", 
             RowBox[{
              SuperscriptBox["gg", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"64", "+", 
            RowBox[{
             SuperscriptBox["gg", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "-", 
                RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"100", "+", 
             RowBox[{
              SuperscriptBox["gg", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"x", "-", 
                 RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"64", "+", 
            RowBox[{
             SuperscriptBox["gg", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"x", "+", 
                RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"100", "+", 
             RowBox[{
              SuperscriptBox["gg", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "2"]}], 
         ")"}]}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"36", " ", 
          RowBox[{"(", 
           RowBox[{"523335499776", "+", 
            RowBox[{"43183300608", " ", 
             SuperscriptBox["gg", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
            RowBox[{"1346194944", " ", 
             SuperscriptBox["gg", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["gg", "12"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "3"], "-", 
                RowBox[{"9", " ", "x", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}], "4"]}], "+", 
            RowBox[{"618", " ", 
             SuperscriptBox["gg", "10"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "5"], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["x", "3"], " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"27", " ", "x", " ", 
                 SuperscriptBox["y", "4"]}]}], ")"}], "2"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["gg", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"624797", " ", 
                SuperscriptBox["x", "6"]}], "+", 
               RowBox[{"4803561", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"18508743", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"16049907", " ", 
                SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["gg", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6476", " ", 
                SuperscriptBox["x", "8"]}], "+", 
               RowBox[{"19743", " ", 
                SuperscriptBox["x", "6"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"291735", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"989253", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "6"]}], "+", 
               RowBox[{"350649", " ", 
                SuperscriptBox["y", "8"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{"5", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"36", "+", 
             RowBox[{
              SuperscriptBox["gg", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"144", "+", 
             RowBox[{
              SuperscriptBox["gg", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"x", "-", 
                 RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"144", "+", 
             RowBox[{
              SuperscriptBox["gg", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "2"]}], 
         ")"}]}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{"186254728079365120000000", "+", 
            RowBox[{"33961776838512230400000", " ", 
             SuperscriptBox["gg", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2672300051005519872000", " ", 
             SuperscriptBox["gg", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}], "2"]}], "+", 
            RowBox[{"1296", " ", 
             SuperscriptBox["gg", "22"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "3"], "-", 
                RowBox[{"9", " ", "x", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}], "6"]}], "+", 
            RowBox[{
             SuperscriptBox["gg", "24"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "3"], "-", 
                RowBox[{"9", " ", "x", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}], "8"]}], "+", 
            RowBox[{"161280", " ", 
             SuperscriptBox["gg", "10"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"414685156549", " ", 
                SuperscriptBox["x", "6"]}], "+", 
               RowBox[{"1857189061953", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"14946453920799", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"9321521879835", " ", 
                SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
            RowBox[{"286720", " ", 
             SuperscriptBox["gg", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"419158307389165", " ", 
                SuperscriptBox["x", "6"]}], "+", 
               RowBox[{"3608614705107969", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"11644894422296487", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"11153464238112939", " ", 
                SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["gg", "20"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "3"], "-", 
                RowBox[{"9", " ", "x", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}], "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"124783", " ", 
                SuperscriptBox["x", "8"]}], "+", 
               RowBox[{"902100", " ", 
                SuperscriptBox["x", "6"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"6142986", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"16453044", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "6"]}], "+", 
               RowBox[{"8321535", " ", 
                SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
            RowBox[{"161280", " ", 
             SuperscriptBox["gg", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"21397678725541", " ", 
                SuperscriptBox["x", "8"]}], "+", 
               RowBox[{"220306495344060", " ", 
                SuperscriptBox["x", "6"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"1119009001816782", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"2493277549170588", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "6"]}], "+", 
               RowBox[{"1623815028681525", " ", 
                SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["gg", "18"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "3"], "-", 
                RowBox[{"9", " ", "x", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"31756241", " ", 
                SuperscriptBox["x", "12"]}], "+", 
               RowBox[{"126164070", " ", 
                SuperscriptBox["x", "10"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"1485025731", " ", 
                SuperscriptBox["x", "8"], " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"11429603172", " ", 
                SuperscriptBox["x", "6"], " ", 
                SuperscriptBox["y", "6"]}], "+", 
               RowBox[{"48498328071", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["y", "8"]}], "+", 
               RowBox[{"57063418326", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "10"]}], "+", 
               RowBox[{"11439267525", " ", 
                SuperscriptBox["y", "12"]}]}], ")"}]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["gg", "16"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6243545909", " ", 
                SuperscriptBox["x", "12"]}], "-", 
               RowBox[{"57591484614", " ", 
                SuperscriptBox["x", "10"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"440195674419", " ", 
                SuperscriptBox["x", "8"], " ", 
                SuperscriptBox["y", "4"]}], "-", 
               RowBox[{"1476814933044", " ", 
                SuperscriptBox["x", "6"], " ", 
                SuperscriptBox["y", "6"]}], "+", 
               RowBox[{"15368328798219", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["y", "8"]}], "+", 
               RowBox[{"10543846717530", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "10"]}], "+", 
               RowBox[{"749355724845", " ", 
                SuperscriptBox["y", "12"]}]}], ")"}]}], "+", 
            RowBox[{"960", " ", 
             SuperscriptBox["gg", "12"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"937577488909", " ", 
                SuperscriptBox["x", "12"]}], "+", 
               RowBox[{"8059776116058", " ", 
                SuperscriptBox["x", "10"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"68562329966019", " ", 
                SuperscriptBox["x", "8"], " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"403302858154092", " ", 
                SuperscriptBox["x", "6"], " ", 
                SuperscriptBox["y", "6"]}], "+", 
               RowBox[{"1320089983862499", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["y", "8"]}], "+", 
               RowBox[{"1590213884291802", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "10"]}], "+", 
               RowBox[{"449150984691885", " ", 
                SuperscriptBox["y", "12"]}]}], ")"}]}], "+", 
            RowBox[{"18144", " ", 
             SuperscriptBox["gg", "14"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"468740599", " ", 
                SuperscriptBox["x", "14"]}], "+", 
               RowBox[{"1954209063", " ", 
                SuperscriptBox["x", "12"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"23669665587", " ", 
                SuperscriptBox["x", "10"], " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"184419089523", " ", 
                SuperscriptBox["x", "8"], " ", 
                SuperscriptBox["y", "6"]}], "+", 
               RowBox[{"1150380710757", " ", 
                SuperscriptBox["x", "6"], " ", 
                SuperscriptBox["y", "8"]}], "+", 
               RowBox[{"3226615886997", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["y", "10"]}], "+", 
               RowBox[{"2664325423665", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "12"]}], "+", 
               RowBox[{"428012247825", " ", 
                SuperscriptBox["y", "14"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"25", "+", 
             RowBox[{
              SuperscriptBox["gg", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"49", "+", 
             RowBox[{
              SuperscriptBox["gg", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"100", "+", 
             RowBox[{
              SuperscriptBox["gg", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"x", "-", 
                 RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"196", "+", 
             RowBox[{
              SuperscriptBox["gg", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"x", "-", 
                 RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"100", "+", 
             RowBox[{
              SuperscriptBox["gg", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"196", "+", 
             RowBox[{
              SuperscriptBox["gg", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "2"]}], 
         ")"}]}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"48", " ", 
          RowBox[{"(", 
           RowBox[{"17547088887808", "+", 
            RowBox[{"804463312896", " ", 
             SuperscriptBox["gg", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
            RowBox[{"13976666112", " ", 
             SuperscriptBox["gg", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "2"], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["gg", "12"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "3"], "-", 
                RowBox[{"9", " ", "x", " ", 
                 SuperscriptBox["y", "2"]}]}], ")"}], "4"]}], "+", 
            RowBox[{"1110", " ", 
             SuperscriptBox["gg", "10"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x", "5"], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["x", "3"], " ", 
                 SuperscriptBox["y", "2"]}], "-", 
                RowBox[{"27", " ", "x", " ", 
                 SuperscriptBox["y", "4"]}]}], ")"}], "2"]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["gg", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1808459", " ", 
                SuperscriptBox["x", "6"]}], "+", 
               RowBox[{"13905207", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"53570241", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"46457469", " ", 
                SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
            RowBox[{"216", " ", 
             SuperscriptBox["gg", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2321", " ", 
                SuperscriptBox["x", "8"]}], "+", 
               RowBox[{"7035", " ", 
                SuperscriptBox["x", "6"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"104517", " ", 
                SuperscriptBox["x", "4"], " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"354753", " ", 
                SuperscriptBox["x", "2"], " ", 
                SuperscriptBox["y", "6"]}], "+", 
               RowBox[{"125550", " ", 
                SuperscriptBox["y", "8"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{"7", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"64", "+", 
             RowBox[{
              SuperscriptBox["gg", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"256", "+", 
             RowBox[{
              SuperscriptBox["gg", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"x", "-", 
                 RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"256", "+", 
             RowBox[{
              SuperscriptBox["gg", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"x", "+", 
                 RowBox[{"3", " ", "y"}]}], ")"}], "2"]}]}], ")"}], "2"]}], 
         ")"}]}], ")"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.841837946439496*^9, 3.841837968778997*^9}},
 CellLabel->
  "In[266]:=",ExpressionUUID->"8606fdb7-844b-4562-afa6-82aedba5776b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"inputN32Fin", "[", 
  RowBox[{
   RowBox[{"4", " ", 
    SqrtBox[
     FractionBox["\[Pi]", "3"]]}], ",", "\[Pi]", ",", "4", ",", "10"}], 
  "]"}]], "Input",
 CellLabel->
  "In[268]:=",ExpressionUUID->"25698f7c-8d16-4b0b-bf04-8afd656cbab0"],

Cell[CellGroupData[{

Cell[BoxData["13.5381132604111568023`10."], "Print",
 CellChangeTimes->{3.901963691248014*^9},
 CellLabel->
  "During evaluation of \
In[268]:=",ExpressionUUID->"4bc20bde-f529-4336-993c-f897ab37a1c2"],

Cell[BoxData["0.07009340718345657755946071794536597317`10."], "Print",
 CellChangeTimes->{3.9019636912513866`*^9},
 CellLabel->
  "During evaluation of \
In[268]:=",ExpressionUUID->"05a33460-f1a4-45bb-bce5-fb0e00dccf27"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"-", "14.8641302095074050737`8.582835451670743"}]], "Output",
 CellChangeTimes->{3.901963703882531*^9},
 CellLabel->
  "Out[268]=",ExpressionUUID->"8d6e399b-ee4c-41a9-a657-0baacbcaada9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"inputN32Fin", "[", 
   RowBox[{"g_", ",", "\[Theta]_", ",", "max_", ",", "prec_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"kint", ",", "instint"}], "}"}], ",", 
    RowBox[{
     RowBox[{"kint", "=", 
      RowBox[{
       RowBox[{
        SuperscriptBox["g", "2"], "/", "2"}], 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{
              SqrtBox["3"], " ", 
              SuperscriptBox["g", "8"]}], 
             RowBox[{"8192", " ", 
              SuperscriptBox["\[Pi]", "7"]}]], ")"}], 
           RowBox[{"-", "1"}]], 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "16"], " ", 
            SuperscriptBox["g", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "3"], "-", 
               RowBox[{"9", " ", "x", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "2"]}], ")"}], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "2"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["y", "2"]}]}], ")"}]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "EulerGamma"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "g", " ", "x"}]}]}], "]"}]}], 
            "+", 
            RowBox[{"2", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "g", " ", "x"}]}]}], "]"}]}], 
            "+", 
            RowBox[{"2", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                RowBox[{
                 FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", " ", 
                 RowBox[{"(", 
                  RowBox[{"x", "-", 
                   RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                RowBox[{
                 FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", " ", 
                 RowBox[{"(", 
                  RowBox[{"x", "-", 
                   RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                RowBox[{
                 FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", " ", 
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                RowBox[{
                 FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", " ", 
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "-", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "g", " ", "x", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "g", " ", "x"}]}]}], "]"}]}], 
            "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "g", " ", "x", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "g", " ", "x"}]}]}], "]"}]}], 
            "-", 
            RowBox[{"\[ImaginaryI]", " ", "g", " ", 
             RowBox[{"(", 
              RowBox[{"x", "-", 
               RowBox[{"3", " ", "y"}]}], ")"}], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "-", 
                RowBox[{
                 FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", " ", 
                 RowBox[{"(", 
                  RowBox[{"x", "-", 
                   RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "g", " ", 
             RowBox[{"(", 
              RowBox[{"x", "-", 
               RowBox[{"3", " ", "y"}]}], ")"}], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", 
                RowBox[{
                 FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", " ", 
                 RowBox[{"(", 
                  RowBox[{"x", "-", 
                   RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "g", " ", 
             RowBox[{"(", 
              RowBox[{"x", "+", 
               RowBox[{"3", " ", "y"}]}], ")"}], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "-", 
                RowBox[{
                 FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", " ", 
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "g", " ", 
             RowBox[{"(", 
              RowBox[{"x", "+", 
               RowBox[{"3", " ", "y"}]}], ")"}], " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", 
                RowBox[{
                 FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", " ", 
                 RowBox[{"(", 
                  RowBox[{"x", "+", 
                   RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}]}], ")"}]}],
          ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"y", ",", 
           RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}]}]}], ";", 
     RowBox[{"instint", "=", 
      RowBox[{
       RowBox[{
        SuperscriptBox["g", "2"], "/", "2"}], 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{
              SqrtBox["3"], " ", 
              SuperscriptBox["g", "8"]}], 
             RowBox[{"8192", " ", 
              SuperscriptBox["\[Pi]", "7"]}]], ")"}], 
           RowBox[{"-", "1"}]], 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "16"], " ", 
            SuperscriptBox["g", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x", "3"], "-", 
               RowBox[{"9", " ", "x", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], "2"]}], ")"}], 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "2"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["y", "2"]}]}], ")"}]}]], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Exp", "[", 
                 RowBox[{"I", " ", "int", " ", "\[Theta]"}], "]"}], "+", 
                RowBox[{"Exp", "[", 
                 RowBox[{
                  RowBox[{"-", "I"}], " ", "int", " ", "\[Theta]"}], "]"}]}], 
               ")"}], 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"8", "  ", 
                  SuperscriptBox["\[Pi]", "2"], "int"}], 
                 SuperscriptBox["g", "2"]]}]], 
              RowBox[{"m2listN3", "[", 
               RowBox[{"[", "int", "]"}], "]"}]}], "/.", 
             RowBox[{"gg", "\[Rule]", "g"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"int", ",", "1", ",", "max"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"y", ",", 
           RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}]}]}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["4", "8"], ")"}], "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["g", "2"], "/", "2"}], 
            RowBox[{"NIntegrate", "[", 
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 FractionBox[
                  RowBox[{
                   SqrtBox["3"], " ", 
                   SuperscriptBox["g", "8"]}], 
                  RowBox[{"8192", " ", 
                   SuperscriptBox["\[Pi]", "7"]}]], ")"}], 
                RowBox[{"-", "1"}]], 
               RowBox[{"(", 
                RowBox[{
                 FractionBox["1", "16"], " ", 
                 SuperscriptBox["g", "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["x", "3"], "-", 
                    RowBox[{"9", " ", "x", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}], "2"]}], ")"}], 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["x", "2"], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["y", "2"]}]}], ")"}]}]], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "g", " ", "x"}]}]}], 
                    "]"}]}], "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "g", " ", "x"}]}]}], 
                    "]"}]}], "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "-", 
                    RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "-", 
                    RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "+", 
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", "g", " ", "x", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "g", " ", "x"}]}]}], 
                    "]"}]}], "-", 
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", "g", " ", "x", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "g", " ", "x"}]}]}], 
                    "]"}]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", "g", " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "-", 
                    RowBox[{"3", " ", "y"}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "-", 
                    RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "-", 
                   RowBox[{"\[ImaginaryI]", " ", "g", " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "-", 
                    RowBox[{"3", " ", "y"}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "-", 
                    RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", "g", " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"3", " ", "y"}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "-", 
                   RowBox[{"\[ImaginaryI]", " ", "g", " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"3", " ", "y"}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "+", 
                   RowBox[{"36", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], "+", 
                 RowBox[{"3", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", "EulerGamma"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "g", " ", "x"}]}]}], 
                    "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "g", " ", "x"}]}]}], 
                    "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "-", 
                    RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "-", 
                    RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "-", 
                    RowBox[{
                    "2", " ", "\[ImaginaryI]", " ", "g", " ", "x", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "g", " ", "x"}]}]}], 
                    "]"}]}], "+", 
                    RowBox[{
                    "2", " ", "\[ImaginaryI]", " ", "g", " ", "x", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "g", " ", "x"}]}]}], 
                    "]"}]}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "g", " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "-", 
                    RowBox[{"3", " ", "y"}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "-", 
                    RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "g", " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "-", 
                    RowBox[{"3", " ", "y"}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "-", 
                    RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "g", " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"3", " ", "y"}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "g", " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"3", " ", "y"}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}]}], ")"}], 
                   "2"]}], "+", 
                 RowBox[{"6", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"12", " ", "EulerGamma"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "g", " ", "x"}]}]}], 
                    "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "g", " ", "x"}]}]}], 
                    "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "-", 
                    RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "-", 
                    RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "-", 
                    RowBox[{
                    "2", " ", "\[ImaginaryI]", " ", "g", " ", "x", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "g", " ", "x"}]}]}], 
                    "]"}]}], "+", 
                    RowBox[{
                    "2", " ", "\[ImaginaryI]", " ", "g", " ", "x", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "g", " ", "x"}]}]}], 
                    "]"}]}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "g", " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "-", 
                    RowBox[{"3", " ", "y"}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "-", 
                    RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "g", " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "-", 
                    RowBox[{"3", " ", "y"}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "-", 
                    RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "g", " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"3", " ", "y"}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "g", " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"3", " ", "y"}]}], ")"}], " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "g", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{"x", "+", 
                    RowBox[{"3", " ", "y"}]}], ")"}]}]}]}], "]"}]}]}], ")"}], 
                  
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", " ", "int", " ", "\[Theta]"}], "]"}], "+", 
                    RowBox[{"Exp", "[", 
                    RowBox[{
                    RowBox[{"-", "I"}], " ", "int", " ", "\[Theta]"}], 
                    "]"}]}], ")"}], 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", "  ", 
                    SuperscriptBox["\[Pi]", "2"], "int"}], 
                    SuperscriptBox["g", "2"]]}]], 
                    RowBox[{"m2listN3", "[", 
                    RowBox[{"[", "int", "]"}], "]"}]}], "/.", 
                    RowBox[{"gg", "\[Rule]", "g"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"int", ",", "1", ",", "max"}], "}"}]}], "]"}]}], 
                 "+", 
                 RowBox[{"6", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", " ", "int", " ", "\[Theta]"}], "]"}], ")"}], 
                    
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", "  ", 
                    SuperscriptBox["\[Pi]", "2"], "int"}], 
                    SuperscriptBox["g", "2"]]}]], 
                    RowBox[{"m2listN3", "[", 
                    RowBox[{"[", "int", "]"}], "]"}]}], "/.", 
                    RowBox[{"gg", "\[Rule]", "g"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"int", ",", "1", ",", "max"}], "}"}]}], "]"}], 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"Exp", "[", 
                    RowBox[{
                    RowBox[{"-", "I"}], " ", "int", " ", "\[Theta]"}], "]"}], 
                    ")"}], 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", "  ", 
                    SuperscriptBox["\[Pi]", "2"], "int"}], 
                    SuperscriptBox["g", "2"]]}]], 
                    RowBox[{"m2listN3", "[", 
                    RowBox[{"[", "int", "]"}], "]"}]}], "/.", 
                    RowBox[{"gg", "\[Rule]", "g"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"int", ",", "1", ",", "max"}], "}"}]}], "]"}]}], 
                 "+", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", " ", "int", " ", "\[Theta]"}], "]"}], "+", 
                    RowBox[{"Exp", "[", 
                    RowBox[{
                    RowBox[{"-", "I"}], " ", "int", " ", "\[Theta]"}], 
                    "]"}]}], ")"}], 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", "  ", 
                    SuperscriptBox["\[Pi]", "2"], "int"}], 
                    SuperscriptBox["g", "2"]]}]], 
                    RowBox[{"m4listN3", "[", 
                    RowBox[{"[", "int", "]"}], "]"}]}], "/.", 
                    RowBox[{"gg", "\[Rule]", "g"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"int", ",", "1", ",", "max"}], "}"}]}], "]"}]}], 
                ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", 
                RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"y", ",", 
                RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], 
              ",", 
              RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}]}], "-", 
           RowBox[{"3", 
            SuperscriptBox["kint", "2"]}], "-", 
           RowBox[{"6", "kint", " ", "instint"}], "-", 
           RowBox[{"3", 
            SuperscriptBox["instint", "2"]}], "-", 
           RowBox[{"12", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", " ", 
        RowBox[{"48", 
         RowBox[{"Zeta", "[", "3", "]"}], 
         RowBox[{"(", 
          FractionBox["4", "8"], ")"}]}]}], "//", "Re"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.841385342471681*^9, 3.84138534251854*^9}, {
   3.841385413222231*^9, 3.8413854156612263`*^9}, 3.8413854876735487`*^9, {
   3.841385519300878*^9, 3.841385520360118*^9}, {3.841385551835957*^9, 
   3.841385740031699*^9}, {3.8413857807183113`*^9, 3.841385806162665*^9}, {
   3.84138985982892*^9, 3.8413898611383963`*^9}, {3.841460966819002*^9, 
   3.841461001322143*^9}, {3.84183810934304*^9, 3.841838110448081*^9}, {
   3.841838140949325*^9, 3.841838158477083*^9}, 3.841838453835541*^9, 
   3.9019637126633244`*^9},
 CellLabel->
  "In[269]:=",ExpressionUUID->"80fb8118-1d8e-4b84-8191-a0273f993ee9"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["H", "N"], 
  TraditionalForm]],ExpressionUUID->"d2a0fa67-8884-4332-9ee5-8758fb41394b"]], \
"Subsection",
 CellChangeTimes->{{3.897484947342525*^9, 3.897484951992496*^9}, 
   3.8974855266214447`*^9, {3.906104078088868*^9, 
   3.906104079574093*^9}},ExpressionUUID->"02c21dc0-85a3-40bb-9fdb-\
9e334f8601ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"inputPre", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "p", ",", "cooo1", ",", "cooo2", ",", "cooo3", ",", "cooo4", ",", 
      "cooo5"}], "}"}], ",", 
    RowBox[{
     RowBox[{"p", "=", 
      RowBox[{"funtest", "[", 
       RowBox[{"n", ",", "gg"}], "]"}]}], ";", 
     RowBox[{"cooo1", "=", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"gg", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w", "-", "\[Omega]"}], ")"}], "2"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}]], 
        RowBox[{"Coefficient", "[", 
         RowBox[{"p", ",", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"gg", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w", "-", "\[Omega]"}], ")"}], "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}]]}], "]"}]}], "//", 
       "Simplify"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"cooo2", "=", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"gg", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["w", "2"], "-", 
              RowBox[{"w", " ", "\[Omega]"}], "+", 
              SuperscriptBox["\[Omega]", "2"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}]], 
        RowBox[{"Coefficient", "[", 
         RowBox[{"p", ",", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"gg", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["w", "2"], "-", 
                RowBox[{"w", " ", "\[Omega]"}], "+", 
                SuperscriptBox["\[Omega]", "2"]}], ")"}]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}]]}], "]"}]}], "//", 
       "Simplify"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"cooo3", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"p", ",", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"gg", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["w", "2"], "+", 
                SuperscriptBox["\[Omega]", "2"]}], ")"}]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}]]}], "]"}], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"gg", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["w", "2"], "+", 
              SuperscriptBox["\[Omega]", "2"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}]]}], "//", "Simplify"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"cooo4", "=", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"gg", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"w", "+", "\[Omega]"}], ")"}], "2"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}]], 
        RowBox[{"Coefficient", "[", 
         RowBox[{"p", ",", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"gg", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"w", "+", "\[Omega]"}], ")"}], "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}]]}], "]"}]}], "//", 
       "Simplify"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"cooo5", "=", " ", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"gg", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["w", "2"], "+", 
              RowBox[{"w", " ", "\[Omega]"}], "+", 
              SuperscriptBox["\[Omega]", "2"]}], ")"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}]], 
        RowBox[{"Coefficient", "[", 
         RowBox[{"p", ",", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"gg", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["w", "2"], "+", 
                RowBox[{"w", " ", "\[Omega]"}], "+", 
                SuperscriptBox["\[Omega]", "2"]}], ")"}]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}]]}], "]"}]}], "//", 
       "Simplify"}]}], ";", 
     RowBox[{
      RowBox[{"inPre", "[", "n", "]"}], "=", 
      RowBox[{
      "cooo1", "+", "cooo2", "+", "cooo3", "+", "cooo4", "+", "cooo5"}]}], 
     ";"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.905379452038171*^9, 3.905379570105536*^9}},
 CellLabel->
  "In[1065]:=",ExpressionUUID->"c22404c1-1311-4fd8-9b7b-5935814955ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"input2New", "[", 
   RowBox[{"n_", ",", "lam_", ",", "prec_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"four1N", "[", "n", "]"}], "/.", 
          RowBox[{"\[Lambda]", "\[Rule]", "lam"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"w", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}], "+", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"12", " ", "w", " ", "wp", " ", 
            SuperscriptBox[
             RowBox[{"Csch", "[", "w", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Csch", "[", "wp", "]"}], "2"], 
            RowBox[{"inPre", "[", "n", "]"}]}], "/.", 
           RowBox[{"gg", "->", 
            RowBox[{"lam", "/", "n"}]}]}], "/.", 
          RowBox[{"\[Omega]", "->", "wp"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"w", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"wp", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}], "+", 
       RowBox[{"n", " ", "12", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"12", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], "-", " ", 
     RowBox[{"48", 
      RowBox[{"Zeta", "[", "3", "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["n", "2"], "-", "1"}], ")"}], "/", "4"}]}]}], ")"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["n", "2"], "-", "1"}], ")"}], "/", "4"}], ")"}], 
    RowBox[{"-", "2"}]]}]}]], "Input",
 CellChangeTimes->{{3.9053795772648687`*^9, 3.905379631918496*^9}},
 CellLabel->
  "In[1066]:=",ExpressionUUID->"fcac8c9a-17cb-4fef-adc4-307c978ed7f1"],

Cell["here is the large N estimate we will use the instanton part.", "Text",
 CellChangeTimes->{{3.900685887955431*^9, 
  3.9006858996298723`*^9}},ExpressionUUID->"86f42481-6188-47f1-b163-\
f0f3d975d096"],

Cell[BoxData[
 RowBox[{
  RowBox[{"largeN2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"6", " ", 
         SqrtBox["n"], " ", 
         RowBox[{"e", "[", 
          FractionBox["3", "2"], "]"}]}], 
        SuperscriptBox["\[Pi]", 
         RowBox[{"3", "/", "2"}]]], "-", 
       FractionBox[
        RowBox[{"9", " ", 
         RowBox[{"e", "[", 
          FractionBox["5", "2"], "]"}]}], 
        RowBox[{"2", " ", 
         SqrtBox["n"], " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"5", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{
         FractionBox[
          RowBox[{"117", " ", 
           RowBox[{"e", "[", 
            FractionBox["3", "2"], "]"}]}], 
          RowBox[{"256", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"3", "/", "2"}]]}]], "-", 
         FractionBox[
          RowBox[{"3375", " ", 
           RowBox[{"e", "[", 
            FractionBox["7", "2"], "]"}]}], 
          RowBox[{"1024", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"7", "/", "2"}]]}]]}], 
        SuperscriptBox["n", 
         RowBox[{"3", "/", "2"}]]], "+", 
       FractionBox[
        RowBox[{
         FractionBox[
          RowBox[{"675", " ", 
           RowBox[{"e", "[", 
            FractionBox["5", "2"], "]"}]}], 
          RowBox[{"1024", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"5", "/", "2"}]]}]], "-", 
         FractionBox[
          RowBox[{"33075", " ", 
           RowBox[{"e", "[", 
            FractionBox["9", "2"], "]"}]}], 
          RowBox[{"4096", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"9", "/", "2"}]]}]]}], 
        SuperscriptBox["n", 
         RowBox[{"5", "/", "2"}]]], "+", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"totInst", "[", 
           RowBox[{"nn", ",", "gg", ",", "theta"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"nn", ",", "1", ",", "5"}], "}"}]}], "]"}], "/", "n"}], 
       "+", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"totInst4", "[", 
           RowBox[{"nn", ",", "gg", ",", "theta"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"nn", ",", "1", ",", "5"}], "}"}]}], "]"}], "/", 
        SuperscriptBox["n", "2"]}]}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n", "2"], "-", "1"}], ")"}], "/", "4"}], ")"}], 
      RowBox[{"-", "2"}]]}], "/.", 
    RowBox[{
     RowBox[{"e", "[", "s_", "]"}], "->", 
     RowBox[{"eisenFinal2", "[", 
      RowBox[{"gg", ",", "theta", ",", "s", ",", "4"}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8988486671958513`*^9, 3.89884866819044*^9}, 
   3.898848714908119*^9, {3.8988489532519293`*^9, 3.8988489569948263`*^9}, {
   3.898849307578474*^9, 3.8988493147264767`*^9}, {3.90068566327435*^9, 
   3.900685698007798*^9}, 3.9008372509710655`*^9, {3.90196301267782*^9, 
   3.9019630174090967`*^9}, 3.901963093819331*^9, {3.9019631593187523`*^9, 
   3.9019631775809107`*^9}, {3.901968337699959*^9, 3.9019683406859627`*^9}},
 CellLabel->
  "In[428]:=",ExpressionUUID->"af92b56f-1b00-4c73-b048-2f422b463d83"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N3second2", "=", 
  RowBox[{
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"th", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"largeN2", "/.", 
              RowBox[{"theta", "->", "th"}]}], "/.", 
             RowBox[{"n", "->", "3"}]}], "/.", 
            RowBox[{"gg", "->", 
             FractionBox[
              RowBox[{"2", " ", 
               SqrtBox["2"], " ", "\[Pi]"}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "-", 
                 SuperscriptBox["th", "2"]}], ")"}], 
               RowBox[{"1", "/", "4"}]]]}]}], ")"}], "+", 
          RowBox[{"input2", "[", 
           RowBox[{"3", ",", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox[
                RowBox[{"2", " ", 
                 SqrtBox["2"], " ", "\[Pi]"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                   SuperscriptBox["th", "2"]}], ")"}], 
                 RowBox[{"1", "/", "4"}]]], ")"}], "2"]}], ",", "20"}], 
           "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"th", ",", 
         RowBox[{"-", "\[Pi]"}], ",", "\[Pi]", ",", 
         RowBox[{"\[Pi]", "/", "20"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", "th", "}"}]}], "]"}], "//", "Re"}]}]], "Input",
 CellChangeTimes->{{3.901969861541918*^9, 3.901969869007629*^9}},
 CellLabel->
  "In[512]:=",ExpressionUUID->"021a0502-d79b-4189-aaa5-a9cf47847529"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "\[Pi]"}], ",", 
     RowBox[{"-", "14.891672127496639`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"19", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{"-", "14.891139159560263`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", " ", "\[Pi]"}], "10"]}], ",", 
     RowBox[{"-", "14.889531929914412`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"17", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{"-", "14.8872857083353`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "\[Pi]"}], "5"]}], ",", 
     RowBox[{"-", "14.884549834703604`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "4"]}], ",", 
     RowBox[{"-", "14.881352365140815`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", "\[Pi]"}], "10"]}], ",", 
     RowBox[{"-", "14.877932478928372`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"13", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{"-", "14.874429244750674`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "5"]}], ",", 
     RowBox[{"-", "14.870834893250944`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"11", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{"-", "14.867282367449231`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "2"]}], ",", 
     RowBox[{"-", "14.863886955129116`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{"-", "14.860635300973575`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]"}], "5"]}], ",", 
     RowBox[{"-", "14.857589817015684`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{"-", "14.854846384954687`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "10"]}], ",", 
     RowBox[{"-", "14.852392331715597`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "4"]}], ",", 
     RowBox[{"-", "14.850245530794634`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "5"]}], ",", 
     RowBox[{"-", "14.848482666167762`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{"-", "14.847094759594414`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "10"]}], ",", 
     RowBox[{"-", "14.846069316414834`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "20"]}], ",", 
     RowBox[{"-", "14.845462984230076`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "14.845273331566448`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "20"], ",", 
     RowBox[{"-", "14.845462984230076`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "10"], ",", 
     RowBox[{"-", "14.846069316414834`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{"-", "14.847094759594414`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "5"], ",", 
     RowBox[{"-", "14.848482666167762`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "4"], ",", 
     RowBox[{"-", "14.850245530794634`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "10"], ",", 
     RowBox[{"-", "14.852392331715597`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{"-", "14.854846384954687`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "5"], ",", 
     RowBox[{"-", "14.857589817015684`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{"-", "14.860635300973575`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "2"], ",", 
     RowBox[{"-", "14.863886955129116`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{"-", "14.867282367449231`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "5"], ",", 
     RowBox[{"-", "14.870834893250944`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{"-", "14.874429244750674`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "10"], ",", 
     RowBox[{"-", "14.877932478928372`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "4"], ",", 
     RowBox[{"-", "14.881352365140815`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "5"], ",", 
     RowBox[{"-", "14.884549834703604`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{"-", "14.8872857083353`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "10"], ",", 
     RowBox[{"-", "14.889531929914412`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{"-", "14.891139159560263`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Pi]", ",", 
     RowBox[{"-", "14.891672127496639`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.901969900857606*^9, 3.9019716026036377`*^9},
 CellLabel->
  "Out[512]=",ExpressionUUID->"f1ef96c6-5fe6-4008-97d6-f0b3100bb939"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N3second2E", "=", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"th", ",", 
        RowBox[{"inputN32Fin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", 
            SqrtBox["2"], " ", "\[Pi]"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "-", 
              SuperscriptBox["th", "2"]}], ")"}], 
            RowBox[{"1", "/", "4"}]]], ",", "th", ",", "4", ",", "15"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"th", ",", 
        RowBox[{"-", "\[Pi]"}], ",", "\[Pi]", ",", 
        RowBox[{"\[Pi]", "/", "20"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", "th", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.90197004617141*^9, 3.901970048235633*^9}},
 CellLabel->
  "In[513]:=",ExpressionUUID->"2908e70a-e22e-49d6-b81b-e655a262bbe4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "\[Pi]"}], ",", 
     RowBox[{
     "-", "14.89112354193655955250565310865970272454`13.59345165635013"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"19", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{
     "-", "14.89057299974169170937595800174378742688`13.60002536924786"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", " ", "\[Pi]"}], "10"]}], ",", 
     RowBox[{
     "-", "14.88908873809529064937533257969407043497`13.606103718567889"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"17", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{
     "-", "14.88688993179761061148884523099350642917`13.611719326709979"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "\[Pi]"}], "5"]}], ",", 
     RowBox[{
     "-", "14.88416122030001827304494089261113163948`13.616900521504336"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "4"]}], ",", 
     RowBox[{
     "-", "14.88104429959364531145661520512015738907`13.62167154499016"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", "\[Pi]"}], "10"]}], ",", 
     RowBox[{
     "-", "14.87769573882448160885384390647265938694`13.626054674702608"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"13", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{
     "-", "14.87422368994007319271817012285042950583`13.63006861948949"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "5"]}], ",", 
     RowBox[{
     "-", "14.87070319389200560754593223271753787936`13.633729232346525"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"11", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{
     "-", "14.8672239256784675995648455563370969886`13.63705117813459"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "2"]}], ",", 
     RowBox[{
     "-", "14.8638562871975915702675233931040543254`13.64004707961251"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{
     "-", "14.86065880236946277582960738616496737516`13.642486188627498"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]"}], "5"]}], ",", 
     RowBox[{
     "-", "14.85768020300927851702464539033155306209`13.644634456925862"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{
     "-", "14.85496289261807042062934184185002412936`13.646508076345228"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "10"]}], ",", 
     RowBox[{
     "-", "14.85254364387595113248051820460097723385`13.648115622662145"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "4"]}], ",", 
     RowBox[{
     "-", "14.85044891810407786340365571654895235286`13.649464187719488"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "5"]}], ",", 
     RowBox[{
     "-", "14.84870401929260594186888264696491652619`13.65055973832902"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{
     "-", "14.84732789063167517473930597442475423645`13.651407021207328"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "10"]}], ",", 
     RowBox[{
     "-", "14.84633550127696608636906837444197168623`13.652009683555034"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "20"]}], ",", 
     RowBox[{
     "-", "14.84573573077956506601632536408724413983`13.652370255444445"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
     "-", "14.84553514799865840088707886335688227057`13.652490277371234"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "20"], ",", 
     RowBox[{
     "-", "14.84573573077956506601632536408724413983`13.652370255444445"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "10"], ",", 
     RowBox[{
     "-", "14.84633550127696608636906837444197168623`13.652009683555034"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{
     "-", "14.84732789063167517473930597442475423645`13.651407021207328"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "5"], ",", 
     RowBox[{
     "-", "14.84870401929260594186888264696491652619`13.65055973832902"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "4"], ",", 
     RowBox[{
     "-", "14.85044891810407786340365571654895235286`13.649464187719488"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "10"], ",", 
     RowBox[{
     "-", "14.85254364387595113248051820460097723385`13.648115622662145"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{
     "-", "14.85496289261807042062934184185002412936`13.646508076345228"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "5"], ",", 
     RowBox[{
     "-", "14.85768020300927851702464539033155306209`13.644634456925862"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{
     "-", "14.86065880236946277582960738616496737516`13.642486188627498"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "2"], ",", 
     RowBox[{
     "-", "14.8638562871975915702675233931040543254`13.64004707961251"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{
     "-", "14.8672239256784675995648455563370969886`13.63705117813459"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "5"], ",", 
     RowBox[{
     "-", "14.87070319389200560754593223271753787936`13.633729232346525"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{
     "-", "14.87422368994007319271817012285042950583`13.63006861948949"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "10"], ",", 
     RowBox[{
     "-", "14.87769573882448160885384390647265938694`13.626054674702608"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "4"], ",", 
     RowBox[{
     "-", "14.88104429959364531145661520512015738907`13.62167154499016"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "5"], ",", 
     RowBox[{
     "-", "14.88416122030001827304494089261113163948`13.616900521504336"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{
     "-", "14.88688993179761061148884523099350642917`13.611719326709979"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "10"], ",", 
     RowBox[{
     "-", "14.88908873809529064937533257969407043497`13.606103718567889"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{
     "-", "14.89057299974169170937595800174378742688`13.60002536924786"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Pi]", ",", 
     RowBox[{
     "-", "14.89112354193655955250565310865970272454`13.59345165635013"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.901985271454842*^9},
 CellLabel->
  "Out[513]=",ExpressionUUID->"96913354-ee67-4ea1-81fd-602822a1b944"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N2second2", "=", 
  RowBox[{
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"th", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"largeN2", "/.", 
              RowBox[{"theta", "->", "th"}]}], "/.", 
             RowBox[{"n", "->", "2"}]}], "/.", 
            RowBox[{"gg", "->", 
             FractionBox[
              RowBox[{"2", " ", 
               SqrtBox["2"], " ", "\[Pi]"}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "-", 
                 SuperscriptBox["th", "2"]}], ")"}], 
               RowBox[{"1", "/", "4"}]]]}]}], ")"}], "+", 
          RowBox[{"input2", "[", 
           RowBox[{"2", ",", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox[
                RowBox[{"2", " ", 
                 SqrtBox["2"], " ", "\[Pi]"}], 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", "2"]}], "-", 
                   SuperscriptBox["th", "2"]}], ")"}], 
                 RowBox[{"1", "/", "4"}]]], ")"}], "2"]}], ",", "20"}], 
           "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"th", ",", 
         RowBox[{"-", "\[Pi]"}], ",", "\[Pi]", ",", 
         RowBox[{"\[Pi]", "/", "20"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"{", "th", "}"}]}], "]"}], "//", "Re"}]}]], "Input",
 CellChangeTimes->{{3.901964011790105*^9, 3.901964092109393*^9}, {
  3.901964126422381*^9, 3.9019641264920273`*^9}, {3.901964297056757*^9, 
  3.901964300317333*^9}, {3.901964346603045*^9, 3.901964348718433*^9}, {
  3.901964645936645*^9, 3.90196464870831*^9}, {3.901964797185946*^9, 
  3.9019647978980494`*^9}, {3.901968385378986*^9, 3.901968386127437*^9}},
 CellLabel->
  "In[430]:=",ExpressionUUID->"4a2ce3d6-b21b-4372-ab61-5c9df7236468"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "\[Pi]"}], ",", 
     RowBox[{"-", "36.87859216214307`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"19", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{"-", "36.87778897811965`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", " ", "\[Pi]"}], "10"]}], ",", 
     RowBox[{"-", "36.87116218758269`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"17", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{"-", "36.862551419490174`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "\[Pi]"}], "5"]}], ",", 
     RowBox[{"-", "36.85223152170001`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "4"]}], ",", 
     RowBox[{"-", "36.83912030534406`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", "\[Pi]"}], "10"]}], ",", 
     RowBox[{"-", "36.8252263277266`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"13", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{"-", "36.81138664152132`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "5"]}], ",", 
     RowBox[{"-", "36.796614272199406`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"11", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{"-", "36.781938333884085`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "2"]}], ",", 
     RowBox[{"-", "36.76828014795972`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{"-", "36.754913695673935`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]"}], "5"]}], ",", 
     RowBox[{"-", "36.74221382378337`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{"-", "36.73108268787518`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "10"]}], ",", 
     RowBox[{"-", "36.72101859231536`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "4"]}], ",", 
     RowBox[{"-", "36.711989432986265`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "5"]}], ",", 
     RowBox[{"-", "36.70480575915444`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{"-", "36.69916964208653`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "10"]}], ",", 
     RowBox[{"-", "36.69477832111484`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "20"]}], ",", 
     RowBox[{"-", "36.69230117015591`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "36.69164939319168`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "20"], ",", 
     RowBox[{"-", "36.69230117015591`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "10"], ",", 
     RowBox[{"-", "36.69477832111484`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{"-", "36.69916964208653`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "5"], ",", 
     RowBox[{"-", "36.70480575915444`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "4"], ",", 
     RowBox[{"-", "36.711989432986265`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "10"], ",", 
     RowBox[{"-", "36.72101859231536`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{"-", "36.73108268787518`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "5"], ",", 
     RowBox[{"-", "36.74221382378337`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{"-", "36.754913695673935`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "2"], ",", 
     RowBox[{"-", "36.76828014795972`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{"-", "36.781938333884085`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "5"], ",", 
     RowBox[{"-", "36.796614272199406`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{"-", "36.81138664152132`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "10"], ",", 
     RowBox[{"-", "36.8252263277266`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "4"], ",", 
     RowBox[{"-", "36.83912030534406`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "5"], ",", 
     RowBox[{"-", "36.85223152170001`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{"-", "36.862551419490174`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "10"], ",", 
     RowBox[{"-", "36.87116218758269`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{"-", "36.87778897811965`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Pi]", ",", 
     RowBox[{"-", "36.87859216214307`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.901964081341386*^9, 3.9019640967872877`*^9}, 
   3.901964133264207*^9, 3.9019643066526833`*^9, 3.901964355068686*^9, 
   3.9019646546091347`*^9, 3.901964808683873*^9, {3.901968379486511*^9, 
   3.9019683931152267`*^9}},
 CellLabel->
  "Out[430]=",ExpressionUUID->"c10c38ee-8c5a-4b60-9867-ed4ca789a2cd"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"N2second2E", "/.", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_"}], "}"}], "->", 
    RowBox[{"{", 
     RowBox[{"a", ",", 
      RowBox[{"-", "b"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.901964718628137*^9, 3.901964743728341*^9}},
 CellLabel->
  "In[298]:=",ExpressionUUID->"e61057a9-a0d5-471a-90d9-b0f037ec4743"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`], 
    AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQLaHrEvJbkfPAFFGVx7sLnBy44m7FeDxgP1Dy+/q0
QiD/T19B6tR5bAdCJ02SXJnv5PBuP1veoxjWA/weOY/r85wcHnyYU6YvzXIg
e9fWXXy5Tg6XFI3ra24yHdgRMbU7K9vJ4UjQyfaT0xkPFEiECS3NdHLY1hw/
QSyM4QDXAv7ks+lODgGZrw2Pa/zbr3ekMexDqpODyWlx58Slv/frWv99KJHi
5ABx38/9mgsPxgUkwdzzbX9tktaReQkw+7/s77pofZ0rHmbfx/1ys7oDZ8XC
zH+3fy0rH2NQDMy8l/ub3X89NI2G6X+y/7LHFmPPKJj6e/vNhEs7+yJh8lf2
C7o5XGeH84/sX64zqXpbhJMDAxQ8fC3iNjsCLm8Pk4fqt4fph5pvj2r+E3uY
/VD32cPcB3W/Pcz9UP/Zw/wH9b89zP/Q8LGHhQ80/Oxh4QcNX3tY+ELD3x4W
/tD4cYDFDzT+HGDxB41fB1j8QuPfARb/0PThAEsf0PTjAEs/0PTlAEtf0PTn
AEt/ACT/I8U=
     "]]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 36.68176661870094},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-3.141592653589793, 3.141592653589793}, {36.68176661870094, 
   36.88073386442116}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.901964719154661*^9, 3.901964743962626*^9}},
 CellLabel->
  "Out[298]=",ExpressionUUID->"247bb052-6731-44ce-b4f2-3177d6210a02"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"N2second2", "/.", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a_", ",", "b_"}], "}"}], "->", 
       RowBox[{"{", 
        RowBox[{"a", ",", 
         RowBox[{"-", "b"}]}], "}"}]}]}], ")"}], ",", 
    RowBox[{"(", 
     RowBox[{"N2second2E", "/.", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a_", ",", "b_"}], "}"}], "->", 
       RowBox[{"{", 
        RowBox[{"a", ",", 
         RowBox[{"-", "b"}]}], "}"}]}]}], ")"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.901964259313002*^9, 3.901964263896348*^9}, 
   3.901964754701902*^9, {3.901964837888587*^9, 3.901964854634704*^9}},
 CellLabel->
  "In[431]:=",ExpressionUUID->"3958bb2b-0a3e-4628-932a-09e0f1c8e3c5"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQLaHrEvJbkfPA1DLbraUFTg5ccbdiPB6wHxB7sSQ5
Gsj/01eQOnUe24Gf0yTsmvKdHN7tZ8t7FMN6QOjVHtGMPCeHBx/mlOlLsxww
1tR8I5rr5HBJ0bi+5ibTgfg8P++MbCeHI0En209OZzygslGHZWGmk8O25vgJ
YmEMB9LvV7TcTndyCMh8bXhc49/+E/63S76nOjmYnBZ3Tlz6e/+aQ5p9YilO
DhD3/dw//fI/hvAkmHu+7c+REWRemACz/8v+L08u3mGIh9n3cb99j6jclFiY
+e/2b3sWEuYVAzPv5X7Wxw4VStEw/U/2PztjJWweBVN/b79AP29KXSRM/sp+
qym/695FwPhH9q9NUwqeC+QzQIEN+6Lv7Qh5e5g8VL89TD/UfHtU85/Yw+yH
us8e5j6o++1h7of6zx7mP6j/7WH+h4aPPSx8oOFnDws/aPjaw8IXGv72sPCH
xo8DLH6g8ecAiz9o/DrA4hca/w6w+IemDwdY+oCmHwdY+oGmLwdY+oKmPwdY
+gMAmD4kEQ==
      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.011000000000000001`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQLaHrEvJbkfPAFFGVx7sLnBy44m7FeDxgP1Dy+/q0
QiD/T19B6tR5bAdCJ02SXJnv5PBuP1veoxjWA/weOY/r85wcHnyYU6YvzXIg
e9fWXXy5Tg6XFI3ra24yHdgRMbU7K9vJ4UjQyfaT0xkPFEiECS3NdHLY1hw/
QSyM4QDXAv7ks+lODgGZrw2Pa/zbr3ekMexDqpODyWlx58Slv/frWv99KJHi
5ABx38/9mgsPxgUkwdzzbX9tktaReQkw+7/s77pofZ0rHmbfx/1ys7oDZ8XC
zH+3fy0rH2NQDMy8l/ub3X89NI2G6X+y/7LHFmPPKJj6e/vNhEs7+yJh8lf2
C7o5XGeH84/sX64zqXpbhJMDAxQ8fC3iNjsCLm8Pk4fqt4fph5pvj2r+E3uY
/VD32cPcB3W/Pcz9UP/Zw/wH9b89zP/Q8LGHhQ80/Oxh4QcNX3tY+ELD3x4W
/tD4cYDFDzT+HGDxB41fB1j8QuPfARb/0PThAEsf0PTjAEs/0PTlAEtf0PTn
AEt/ACT/I8U=
      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 36.681144700345676`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-3.141592653589793, 3.141592653589793}, {36.681144700345676`, 
   36.88073386442116}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.901964264347822*^9, 3.90196430743894*^9, 
  3.9019643590490007`*^9, 3.90196465584293*^9, 3.901964755583036*^9, 
  3.901964814079379*^9, 3.901964855291669*^9, 3.901968393198019*^9},
 CellLabel->
  "Out[431]=",ExpressionUUID->"afbf4878-5777-4d10-bc1a-e8fbd7cba5ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N3second1", "=", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["gg", "2"], "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"largeN2", "/.", 
              RowBox[{"theta", "->", "0"}]}], "/.", 
             RowBox[{"n", "->", "3"}]}], ")"}], "+", 
           RowBox[{"input2", "[", 
            RowBox[{"3", ",", 
             RowBox[{"3", " ", 
              SuperscriptBox["gg", "2"]}], ",", "20"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"gg", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"4", "\[Pi]"}], "]"}], "/", "30"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"4", "\[Pi]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"4", "\[Pi]"}], "]"}], "/", "30"}]}], "}"}]}], "]"}]}], 
     "]"}], ",", 
    RowBox[{"{", "gg", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.901969970533551*^9, 3.901969976808597*^9}},
 CellLabel->
  "In[511]:=",ExpressionUUID->"bf781bf1-3f6a-4dba-a50a-95ff1bee1e29"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*SuperscriptBox[\\\"6.662126955293567`*^-275\\\", \\\"2\\\"]\\) \
is too small to represent as a normalized machine number; precision may be \
lost.\"", 2, 511, 147, 19034669206557932009, "New Kernel 1"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.901971171208971*^9},
 CellLabel->
  "During evaluation of \
In[511]:=",ExpressionUUID->"bed08905-2c07-4a9d-8e98-f2918f5af0c6"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*RowBox[{\\\"4.263761251387883`*^-273\\\", \\\" \\\", \
\\\"6.667426401404106`*^-275\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"", 2, 511, 148, 
   19034669206557932009, "New Kernel 1"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.901971171221917*^9},
 CellLabel->
  "During evaluation of \
In[511]:=",ExpressionUUID->"de3cdf56-1b05-47c0-8a43-afd8df03ce0b"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*SuperscriptBox[\\\"6.667426401404106`*^-275\\\", \\\"2\\\"]\\) \
is too small to represent as a normalized machine number; precision may be \
lost.\"", 2, 511, 149, 19034669206557932009, "New Kernel 1"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.901971171233734*^9},
 CellLabel->
  "During evaluation of \
In[511]:=",ExpressionUUID->"aa995428-0c49-4b4c-bc7e-c3d298f60a60"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 511, 150, 19034669206557932009, 
   "New Kernel 1"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9019711712454243`*^9},
 CellLabel->
  "During evaluation of \
In[511]:=",ExpressionUUID->"6188d2a4-d4c3-4ae3-90d0-865b8abb5c99"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "900"], ",", 
     RowBox[{"-", "0.1312580430204875`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "225"], ",", 
     RowBox[{"-", "0.5160061280390096`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "100"], ",", 
     RowBox[{"-", "1.128503849383371`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4", "225"], ",", 
     RowBox[{"-", "1.9299645130822753`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "36"], ",", 
     RowBox[{"-", "2.8736552560834667`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "25"], ",", 
     RowBox[{"-", "3.9103118393780036`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["49", "900"], ",", 
     RowBox[{"-", "4.992889098387387`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16", "225"], ",", 
     RowBox[{"-", "6.0800357510124385`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["9", "100"], ",", 
     RowBox[{"-", "7.1380996409914275`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "9"], ",", 
     RowBox[{"-", "8.141798304224523`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["121", "900"], ",", 
     RowBox[{"-", "9.073875718647777`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4", "25"], ",", 
     RowBox[{"-", "9.924116034947446`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["169", "900"], ",", 
     RowBox[{"-", "10.688045881319345`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["49", "225"], ",", 
     RowBox[{"-", "11.3655761444406`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "4"], ",", 
     RowBox[{"-", "11.959744089752586`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["64", "225"], ",", 
     RowBox[{"-", "12.47564103566383`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["289", "900"], ",", 
     RowBox[{"-", "12.919555729829533`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["9", "25"], ",", 
     RowBox[{"-", "13.298326839870237`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["361", "900"], ",", 
     RowBox[{"-", "13.618879775158872`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4", "9"], ",", 
     RowBox[{"-", "13.887913682715833`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["49", "100"], ",", 
     RowBox[{"-", "14.111704420965985`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["121", "225"], ",", 
     RowBox[{"-", "14.295991505186967`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["529", "900"], ",", 
     RowBox[{"-", "14.445924362539518`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16", "25"], ",", 
     RowBox[{"-", "14.566047321944433`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25", "36"], ",", 
     RowBox[{"-", "14.66031183475228`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["169", "225"], ",", 
     RowBox[{"-", "14.732106777209788`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["81", "100"], ",", 
     RowBox[{"-", "14.78430033332509`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["196", "225"], ",", 
     RowBox[{"-", "14.81929205841826`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["841", "900"], ",", 
     RowBox[{"-", "14.839072757867108`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "14.845273331566448`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.901971331199195*^9},
 CellLabel->
  "Out[511]=",ExpressionUUID->"d55297b7-6391-4efa-8f12-94786f5912d7"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N3second1E", "=", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["gg", "2"], "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ",", 
          RowBox[{"inputN32Fin", "[", 
           RowBox[{"gg", ",", "0", ",", "4", ",", "15"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"gg", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"4", "\[Pi]"}], "]"}], "/", "30"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"4", "\[Pi]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"4", "\[Pi]"}], "]"}], "/", "30"}]}], "}"}]}], "]"}]}], 
     "]"}], ",", 
    RowBox[{"{", "gg", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.901969983626232*^9, 3.901969986330336*^9}},
 CellLabel->
  "In[514]:=",ExpressionUUID->"41238973-1ce1-4001-b1b7-21cfa7dbbd1c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "900"], ",", 
     RowBox[{
     "-", "0.13126424037889948382782248535276119749`12.60858945879842"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "225"], ",", 
     RowBox[{
     "-", "0.51600994316171968667703074643968805906`13.207878075328445"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "100"], ",", 
     RowBox[{
     "-", "1.12850960087786737167772658196512911755`13.554303522661517"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4", "225"], ",", 
     RowBox[{
     "-", "1.92996997755052585377592562857890298094`13.793711791121119"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "36"], ",", 
     RowBox[{
     "-", "2.87365704511925526494723016550831815323`13.970110803329007"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "25"], ",", 
     RowBox[{
     "-", "3.91031174017053897298403873665629191467`14.101633640401959"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["49", "900"], ",", 
     RowBox[{
     "-", "4.99289091057122476705306516625330466143`14.197069737919763"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16", "225"], ",", 
     RowBox[{
     "-", "6.08003737915377385935109381166534377613`14.26163397455875"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["9", "100"], ",", 
     RowBox[{
     "-", "7.13810118906575651177511947508766272013`14.299507600951094"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "9"], ",", 
     RowBox[{
     "-", "8.14180009931495184085435687317382020738`14.314882177958289"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["121", "900"], ",", 
     RowBox[{
     "-", "9.07387697225830042200535718988498855539`14.312122510360357"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4", "25"], ",", 
     RowBox[{
     "-", "9.92411465180357349839489603779943711042`14.295494265504367"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["169", "900"], ",", 
     RowBox[{
     "-", "10.68804546980156003820186301152680421867`14.268823952462172"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["49", "225"], ",", 
     RowBox[{
     "-", "11.36557528819527098493589074016949215952`14.235288394811585"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "4"], ",", 
     RowBox[{
     "-", "11.95974244161513219508577827260233228847`14.197369258711314"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["64", "225"], ",", 
     RowBox[{
     "-", "12.47563980243200537441270873517986491581`14.156917559872403"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["289", "900"], ",", 
     RowBox[{
     "-", "12.9195541878718322882815961819897608113`14.115266656872357"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["9", "25"], ",", 
     RowBox[{
     "-", "13.29832450809404939157135419960309342546`14.073350871421722"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["361", "900"], ",", 
     RowBox[{
     "-", "13.61887906377786146874643188706551536573`14.031808745640523"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4", "9"], ",", 
     RowBox[{
     "-", "13.88791253112707534076570979155988916102`13.99106456183069"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["49", "100"], ",", 
     RowBox[{
     "-", "14.1117021890864430823251490756590130601`13.95139038384333"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["121", "225"], ",", 
     RowBox[{
     "-", "14.29599099473942981910169192622333673137`13.912950649629895"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["529", "900"], ",", 
     RowBox[{
     "-", "14.44592080768967125237814566700599121553`13.875833729801174"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16", "25"], ",", 
     RowBox[{
     "-", "14.56605115208808431699700829820389736323`13.840075428677151"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25", "36"], ",", 
     RowBox[{
     "-", "14.66032265021153208770647386194686552405`13.805673282944943"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["169", "225"], ",", 
     RowBox[{
     "-", "14.73213306923552181189242342122825400611`13.77259913007233"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["81", "100"], ",", 
     RowBox[{
     "-", "14.78435212204765692142538970677884289364`13.740806278816681"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["196", "225"], ",", 
     RowBox[{
     "-", "14.81938771021396684128645532185818227787`13.710235835203818"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["841", "900"], ",", 
     RowBox[{
     "-", "14.83921650999741624324920009776645789097`13.680820472586298"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
     "-", "14.84553514799865840088707886335688227057`13.652490277371234"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.902000916398485*^9},
 CellLabel->
  "Out[514]=",ExpressionUUID->"c8fc5447-4f1a-4bd6-a1ad-42d532dae486"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N2second1", "=", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["gg", "2"], "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"largeN2", "/.", 
              RowBox[{"theta", "->", "0"}]}], "/.", 
             RowBox[{"n", "->", "2"}]}], ")"}], "+", 
           RowBox[{"input2", "[", 
            RowBox[{"2", ",", 
             RowBox[{"2", " ", 
              SuperscriptBox["gg", "2"]}], ",", "20"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"gg", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"4", "\[Pi]"}], "]"}], "/", "30"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"4", "\[Pi]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"4", "\[Pi]"}], "]"}], "/", "30"}]}], "}"}]}], "]"}]}], 
     "]"}], ",", 
    RowBox[{"{", "gg", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9019619077763577`*^9, 3.901961923537724*^9}, 
   3.901961956650114*^9, {3.901962010999097*^9, 3.9019621123522253`*^9}, {
   3.901962297035844*^9, 3.901962297441853*^9}, {3.901962388228503*^9, 
   3.901962439010459*^9}, {3.9019624894854183`*^9, 3.901962499040599*^9}, {
   3.901969943184557*^9, 3.9019699459312487`*^9}},
 CellLabel->
  "In[433]:=",ExpressionUUID->"08469bd5-cb37-4d76-83a3-4915e4f13b51"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*SuperscriptBox[\\\"6.662126955293567`*^-275\\\", \\\"2\\\"]\\) \
is too small to represent as a normalized machine number; precision may be \
lost.\"", 2, 433, 90, 19034669206557932009, "New Kernel 1"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9019631967517157`*^9, 3.9019698035683823`*^9},
 CellLabel->
  "During evaluation of \
In[433]:=",ExpressionUUID->"62e8d218-398e-4337-8e24-f41f7e543162"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*RowBox[{\\\"4.263761251387883`*^-273\\\", \\\" \\\", \
\\\"6.667426401404106`*^-275\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"", 2, 433, 91, 
   19034669206557932009, "New Kernel 1"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9019631967517157`*^9, 3.9019698035813427`*^9},
 CellLabel->
  "During evaluation of \
In[433]:=",ExpressionUUID->"d1def349-64e5-4ea6-ab6f-1bccfdaaaed9"],

Cell[BoxData[
 TemplateBox[{
  "General", "munfl", 
   "\"\\!\\(\\*SuperscriptBox[\\\"6.667426401404106`*^-275\\\", \\\"2\\\"]\\) \
is too small to represent as a normalized machine number; precision may be \
lost.\"", 2, 433, 92, 19034669206557932009, "New Kernel 1"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9019631967517157`*^9, 3.9019698035924664`*^9},
 CellLabel->
  "During evaluation of \
In[433]:=",ExpressionUUID->"5bd26010-bac6-45d1-8ab8-ec63957143f8"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"General\\\", \
\\\"::\\\", \\\"munfl\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"", 2, 433, 93, 19034669206557932009, "New Kernel 1"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9019631967517157`*^9, 3.901969803603365*^9},
 CellLabel->
  "During evaluation of \
In[433]:=",ExpressionUUID->"7e9e7f0a-6e23-45d5-9373-8fffef73fefb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "900"], ",", 
     RowBox[{"-", "0.23380100550185842`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "225"], ",", 
     RowBox[{"-", "0.9244152787499994`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "100"], ",", 
     RowBox[{"-", "2.040555980888573`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4", "225"], ",", 
     RowBox[{"-", "3.5334802878681506`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "36"], ",", 
     RowBox[{"-", "5.341463532989198`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "25"], ",", 
     RowBox[{"-", "7.394987448645414`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["49", "900"], ",", 
     RowBox[{"-", "9.621915143711842`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16", "225"], ",", 
     RowBox[{"-", "11.952062046073667`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["9", "100"], ",", 
     RowBox[{"-", "14.320787979976165`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "9"], ",", 
     RowBox[{"-", "16.671458383867716`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["121", "900"], ",", 
     RowBox[{"-", "18.9568164623348`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4", "25"], ",", 
     RowBox[{"-", "21.139402956554306`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["169", "900"], ",", 
     RowBox[{"-", "23.191267524172343`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["49", "225"], ",", 
     RowBox[{"-", "25.093170402298234`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "4"], ",", 
     RowBox[{"-", "26.833490918290526`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["64", "225"], ",", 
     RowBox[{"-", "28.407005133125892`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["289", "900"], ",", 
     RowBox[{"-", "29.813653353680476`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["9", "25"], ",", 
     RowBox[{"-", "31.05738020736326`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["361", "900"], ",", 
     RowBox[{"-", "32.14509420514942`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4", "9"], ",", 
     RowBox[{"-", "33.08576820572492`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["49", "100"], ",", 
     RowBox[{"-", "33.889679948911045`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["121", "225"], ",", 
     RowBox[{"-", "34.56778644138093`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["529", "900"], ",", 
     RowBox[{"-", "35.13121184919009`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16", "25"], ",", 
     RowBox[{"-", "35.59084462658064`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25", "36"], ",", 
     RowBox[{"-", "35.957030576995706`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["169", "225"], ",", 
     RowBox[{"-", "36.23936844815538`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["81", "100"], ",", 
     RowBox[{"-", "36.44659609773238`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["196", "225"], ",", 
     RowBox[{"-", "36.586537013865225`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["841", "900"], ",", 
     RowBox[{"-", "36.666156971883474`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "36.69164939319168`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9019619033650427`*^9, 3.9019619174594107`*^9}, {
   3.901962097383752*^9, 3.901962113420814*^9}, 3.9019622999174223`*^9, 
   3.901962391879199*^9, 3.9019624416229763`*^9, 3.901962501585786*^9, 
   3.9019631991946917`*^9, 3.901969806661696*^9},
 CellLabel->
  "Out[433]=",ExpressionUUID->"541837c5-5cae-4eb1-a407-09eee07ffe59"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N2second2E", "=", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"th", ",", 
        RowBox[{"inputN22Fin", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", 
            SqrtBox["2"], " ", "\[Pi]"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "-", 
              SuperscriptBox["th", "2"]}], ")"}], 
            RowBox[{"1", "/", "4"}]]], ",", "th", ",", "4", ",", "15"}], 
         "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"th", ",", 
        RowBox[{"-", "\[Pi]"}], ",", "\[Pi]", ",", 
        RowBox[{"\[Pi]", "/", "20"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", "th", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.901964445810855*^9, 3.901964474964316*^9}, 
   3.901964609418626*^9},
 CellLabel->
  "In[293]:=",ExpressionUUID->"a4e78d95-b082-4207-af77-e05b619367ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "\[Pi]"}], ",", 
     RowBox[{
     "-", "36.8807338644211598106640595099270958844`14.087587322234246"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"19", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{
     "-", "36.87846646829612766263337494570900945032`14.093789430249648"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", " ", "\[Pi]"}], "10"]}], ",", 
     RowBox[{
     "-", "36.87234801918808486335334248391890902092`14.09952231062914"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"17", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{
     "-", "36.86327784335309296450589657394242510059`14.104816666529352"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", "\[Pi]"}], "5"]}], ",", 
     RowBox[{
     "-", "36.85201200364539339586307107131632245733`14.109699289010566"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "4"]}], ",", 
     RowBox[{
     "-", "36.83918900291740589427324378024568216921`14.114193617589688"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", "\[Pi]"}], "10"]}], ",", 
     RowBox[{
     "-", "36.82535008624916060126245367924138430234`14.11832019974174"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"13", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{
     "-", "36.81095541251132202442243603399061328683`14.122097069601066"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "5"]}], ",", 
     RowBox[{
     "-", "36.79639703117605908112009296817994102198`14.125540061534489"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"11", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{
     "-", "36.78200936188509269816575809741052036011`14.128663070799917"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "2"]}], ",", 
     RowBox[{
     "-", "36.76807770208899839188864695564862044618`14.13147827086958"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{
     "-", "36.7548451621014269503406780380080254842`14.13348537552049"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]"}], "5"]}], ",", 
     RowBox[{
     "-", "36.7425183336336666999898002168831688775`14.135236870056662"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"7", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{
     "-", "36.73127192799095726738360156099635644091`14.136757045227426"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "10"]}], ",", 
     RowBox[{
     "-", "36.72125256714512258179763578159599930847`14.138055753445423"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "4"]}], ",", 
     RowBox[{
     "-", "36.71258187027617202410456226285999671671`14.139141273919543"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "5"]}], ",", 
     RowBox[{
     "-", "36.70535894682839074072832711536712182748`14.140020430570287"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]"}], "20"]}], ",", 
     RowBox[{
     "-", "36.69966238228373189643531525010076376858`14.140698686511351"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "10"]}], ",", 
     RowBox[{
     "-", "36.69555178297390198693735622497901439567`14.14118021792674"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[Pi]", "20"]}], ",", 
     RowBox[{
     "-", "36.69306893002913545154542335380721098706`14.141467969487554"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
     "-", "36.69223857900193244000562734284616912061`14.141563692876323"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "20"], ",", 
     RowBox[{
     "-", "36.69306893002913545154542335380721098706`14.141467969487554"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "10"], ",", 
     RowBox[{
     "-", "36.69555178297390198693735622497901439567`14.14118021792674"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{
     "-", "36.69966238228373189643531525010076376858`14.140698686511351"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "5"], ",", 
     RowBox[{
     "-", "36.70535894682839074072832711536712182748`14.140020430570287"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "4"], ",", 
     RowBox[{
     "-", "36.71258187027617202410456226285999671671`14.139141273919543"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "10"], ",", 
     RowBox[{
     "-", "36.72125256714512258179763578159599930847`14.138055753445423"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{
     "-", "36.73127192799095726738360156099635644091`14.136757045227426"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "5"], ",", 
     RowBox[{
     "-", "36.7425183336336666999898002168831688775`14.135236870056662"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{
     "-", "36.7548451621014269503406780380080254842`14.13348537552049"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "2"], ",", 
     RowBox[{
     "-", "36.76807770208899839188864695564862044618`14.13147827086958"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{
     "-", "36.78200936188509269816575809741052036011`14.128663070799917"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "5"], ",", 
     RowBox[{
     "-", "36.79639703117605908112009296817994102198`14.125540061534489"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{
     "-", "36.81095541251132202442243603399061328683`14.122097069601066"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "10"], ",", 
     RowBox[{
     "-", "36.82535008624916060126245367924138430234`14.11832019974174"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "4"], ",", 
     RowBox[{
     "-", "36.83918900291740589427324378024568216921`14.114193617589688"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "5"], ",", 
     RowBox[{
     "-", "36.85201200364539339586307107131632245733`14.109699289010566"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{
     "-", "36.86327784335309296450589657394242510059`14.104816666529352"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "10"], ",", 
     RowBox[{
     "-", "36.87234801918808486335334248391890902092`14.09952231062914"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "20"], ",", 
     RowBox[{
     "-", "36.87846646829612766263337494570900945032`14.093789430249648"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Pi]", ",", 
     RowBox[{
     "-", "36.8807338644211598106640595099270958844`14.087587322234246"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9019645017292023`*^9, 3.90196463499201*^9},
 CellLabel->
  "Out[293]=",ExpressionUUID->"c70d28db-b522-467c-b45c-b557a7ac0bf8"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N2second1E", "=", 
  RowBox[{"Monitor", "[", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["gg", "2"], "/", 
           RowBox[{"(", 
            RowBox[{"4", "\[Pi]"}], ")"}]}], ",", 
          RowBox[{"inputN22Fin", "[", 
           RowBox[{"gg", ",", "0", ",", "4", ",", "15"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"gg", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"4", "\[Pi]"}], "]"}], "/", "30"}], ",", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"4", "\[Pi]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"4", "\[Pi]"}], "]"}], "/", "30"}]}], "}"}]}], "]"}]}], 
     "]"}], ",", 
    RowBox[{"{", "gg", "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.90196271710043*^9, 3.901962730292033*^9}},
 CellLabel->
  "In[243]:=",ExpressionUUID->"79311a47-9800-44e5-bc47-19afc81d219a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "900"], ",", 
     RowBox[{
     "-", "0.23380100550268250187610834226616399113`12.358789690980286"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "225"], ",", 
     RowBox[{
     "-", "0.92441527960827533142538118581595279137`12.958691601742988"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "100"], ",", 
     RowBox[{
     "-", "2.04055598092467572490210113724068144546`13.30711098784129"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4", "225"], ",", 
     RowBox[{
     "-", "3.533480292468874042504504213507806179`13.551373712715453"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "36"], ",", 
     RowBox[{
     "-", "5.34146353770059302633715836439846618962`13.737390305650852"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "25"], ",", 
     RowBox[{
     "-", "7.39498745127559928233762878032713056949`13.885346025499555"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["49", "900"], ",", 
     RowBox[{
     "-", "9.62191514181712073370958702105826789893`14.005759365329444"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16", "225"], ",", 
     RowBox[{
     "-", "11.95206205606375339199915820871067964054`14.104697004984963"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["9", "100"], ",", 
     RowBox[{
     "-", "14.32078787938300328943642191663541283781`14.185918353168022"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "9"], ",", 
     RowBox[{
     "-", "16.67145910080932502116817511260761209614`14.251912264500941"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["121", "900"], ",", 
     RowBox[{
     "-", "18.95681644144782722306525216054406074985`14.30446096212329"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4", "25"], ",", 
     RowBox[{
     "-", "21.13940288622684880865824184495800292909`14.344970151960402"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["169", "900"], ",", 
     RowBox[{
     "-", "23.19126755862764220069222388749037813634`14.374664935885612"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["49", "225"], ",", 
     RowBox[{
     "-", "25.09317043558916874508924528742254933589`14.394698180193023"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "4"], ",", 
     RowBox[{
     "-", "26.83349094301336061089311713998838084792`14.40619838187296"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["64", "225"], ",", 
     RowBox[{
     "-", "28.40700513589818162292348392890178321724`14.410277354962314"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["289", "900"], ",", 
     RowBox[{
     "-", "29.81365337047794553741985558194802149773`14.408015029288263"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["9", "25"], ",", 
     RowBox[{
     "-", "31.05738023662109402554862724202211845696`14.400435418687994"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["361", "900"], ",", 
     RowBox[{
     "-", "32.14509440853202902592933297104174857246`14.388483592139648"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["4", "9"], ",", 
     RowBox[{
     "-", "33.0857690342597597883171179181312377255`14.373009010486317"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["49", "100"], ",", 
     RowBox[{
     "-", "33.88968378509719872450095408331640468559`14.354756874853035"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["121", "225"], ",", 
     RowBox[{
     "-", "34.56779829081637843042559708946581153549`14.334366737299638"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["529", "900"], ",", 
     RowBox[{
     "-", "35.13124311511844165667597562687772394626`14.312376551222489"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["16", "25"], ",", 
     RowBox[{
     "-", "35.59091644158568079533015752209173628895`14.28923021879903"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["25", "36"], ",", 
     RowBox[{
     "-", "35.95717852386503142051494577811388458226`14.265287056685578"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["169", "225"], ",", 
     RowBox[{
     "-", "36.23963832077843717397288617692826678248`14.240832079008344"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["81", "100"], ",", 
     RowBox[{
     "-", "36.44702607883137325757072518999280090277`14.216086389561548"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["196", "225"], ",", 
     RowBox[{
     "-", "36.58714229390622789894468237273545036109`14.191217227779381"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["841", "900"], ",", 
     RowBox[{
     "-", "36.66687075007441851982035551146060134665`14.166347372378635"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
     "-", "36.69223857900193244000562734284616912061`14.141563692876323"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.901962754707679*^9},
 CellLabel->
  "Out[243]=",ExpressionUUID->"6c631d89-0313-40b4-b253-2a63ea881483"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"{", 
   RowBox[{"N2second1E", ",", "N2second1"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.9019628031694*^9, 3.901962809058186*^9}},
 CellLabel->
  "In[434]:=",ExpressionUUID->"a6c3732c-af25-49e3-8412-3119d228455b"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQjQ7u75lVEWYSZH/oq/Efg7dn90P4RfbWj62izk95
u79aZJ37w6oW+/Arc5n5gxkOQOQn2X/adjJgogvPAZnjhUA0xz74rMy8FbGi
ByDql9g326hNL58ie8D045oMlQer7Y/+Dl2ZbacM1b/J/qZM69qS5+oHuK4v
LrDl2m6ff07U326JDtS8Pfb3J8fte7La4EC3G9O+StOD9ireMm8+fjGCmn/E
/ot/6Iv1yqYH4nxttKU4T9jniKu+/GZgDrXvtL39+VaWW+KWByC+vGCvc3Dq
yvirVlD7L9nP+iNca5hhc8Bivdo80d4r9ouqI6Z5X7CFuue6fd7O+RUb+OwP
hJkIfTi7+qa9wl7ZkklCDlD33bG/O/lc1a8uhwMx/Ye+asTctxdMbtF4+NEB
6t6H9j8fe8xd6+F4QOXB7HDh84/slRdyTz4zwRHq/if2excnqy0+7Xig77EF
ED2z7zTPudzyyxHqnxf2fn7vy9fIOR14E7hDrvX1S3up1i41C0snqP9e29eY
dVepezsdAKn+8eytvbOsP2tMqBPUvx/sH74WcZsd4XQAAOkG5Qg=
      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.011000000000000001`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQjQ7u75lVEWYSZH+80fiPwduz+yH8IvvQt0ciz095
u79aZJ37w6oW++PT5jDzBzMcgMhPsu9bpB0w0YXngMzxQiCaY5985/TcFbGi
ByDql9hf5fk5rXyK7AHTj2syVB6stvdzSluZbacM1b/JPstHf23Jc/UDXNcX
F9hybbdXfloaZLdEB2reHnubsPBNT1YbHOh2Y9pXaXrQfg5D2ZuPX4yg5h+x
vxDb/HK9sumBOF8bbSnOE/bZ0hNffDMwh9p32r7q8jfmW+KWByC+vGCvOEl7
ZfxVK6j9l+wLRDhqDTNsDlisV5sn2nvFfn6YwDTvC7ZQ91y3lxJQqtjAZ38g
zETow9nVN+2jfmUUTRJygLrvjj1LwO3iX10OB2L6D33ViLlvn2sbxvHwowPU
vQ/tP2U/slzr4XhA5cHscOHzj+zt+4/0nJ7gCHX/E3tD8W+nF5x2PND32AKI
ntn/2h31q/6XI9Q/L+yPOoksWCzndOBN4A651tcv7YVUZvJrWTpB/ffa/pWF
2FJhb6cDINU/nr21/y63ZaFLqBPUvx/sbdgXfW+PcDoAADaj42Q=
      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.368417, 0.506779, 0.709798], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.880722, 0.611041, 0.142051], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.560181, 0.691569, 0.194885], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.528488, 0.470624, 0.701351], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.363898, 0.618501, 0.782349], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[1, 0.75, 0], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.647624, 0.37816, 0.614037], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.571589, 0.586483, 0.], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[1.6]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[1.6]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1.}, {-36.69223857900193, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9019628095537243`*^9, 3.9019632493422956`*^9, 
  3.901969817133484*^9},
 CellLabel->
  "Out[434]=",ExpressionUUID->"564b3bbc-4577-4f81-89a0-211752460b79"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 854},
WindowMargins->{{12, Automatic}, {Automatic, 24}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1f265e36-dba7-4736-837b-fae1cd0a0863"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 381, 6, 67, "Section",ExpressionUUID->"b2ae28c3-6cd8-4674-9a5f-f51ce600dead"],
Cell[964, 30, 280, 6, 35, "Text",ExpressionUUID->"851ceb5e-0b0f-424c-9246-a2575a1ab68f"],
Cell[1247, 38, 508, 13, 37, "Text",ExpressionUUID->"8bdca42f-711d-4f86-b80a-f976386f0f83"],
Cell[1758, 53, 34666, 854, 1743, "Input",ExpressionUUID->"1d15e2d2-9a0d-4c0d-b7d5-e5858160fbac"],
Cell[36427, 909, 61650, 1456, 2804, "Input",ExpressionUUID->"2975894a-5846-4c3c-9df5-9067b7396982"]
}, Closed]],
Cell[CellGroupData[{
Cell[98114, 2370, 170, 3, 53, "Section",ExpressionUUID->"7bb7055a-3d04-493a-9480-0dcd916e9d94"],
Cell[98287, 2375, 45880, 1071, 4123, "Input",ExpressionUUID->"fe941daa-9428-49f0-ae7d-effe6219d9ae"]
}, Closed]],
Cell[CellGroupData[{
Cell[144204, 3451, 746, 18, 55, "Section",ExpressionUUID->"7e7d7cd9-9847-4b79-ac35-03e6a7164a98"],
Cell[144953, 3471, 3822, 77, 95, "Text",ExpressionUUID->"8d3dce94-fd92-42ff-b70d-f63ca67ed4da"],
Cell[148778, 3550, 78343, 2100, 7663, "Input",ExpressionUUID->"af4017f9-75f9-4e52-a012-406eef56c4da"]
}, Closed]],
Cell[CellGroupData[{
Cell[227158, 5655, 187, 3, 53, "Section",ExpressionUUID->"fbcb055d-0ca9-4507-9f55-bbafb56d39b9"],
Cell[CellGroupData[{
Cell[227370, 5662, 337, 8, 54, "Subsection",ExpressionUUID->"b6ff225e-1e90-4ec8-b472-74717617faeb"],
Cell[227710, 5672, 188, 3, 35, "Text",ExpressionUUID->"bf5b9a61-7a6d-4f09-96cc-c9eb7c2e5941"],
Cell[227901, 5677, 1152, 37, 101, "Input",ExpressionUUID->"7a6b7956-150b-4852-9fc7-d5e4ef5dfd60"],
Cell[229056, 5716, 182, 3, 35, "Text",ExpressionUUID->"b97b9ee1-2a8e-4c30-9b7c-758c06d7b92b"],
Cell[229241, 5721, 1223, 38, 100, "Input",ExpressionUUID->"cf1594b4-21ea-459c-8f1b-f52dc7faf710"],
Cell[230467, 5761, 731, 18, 82, "Text",ExpressionUUID->"a0fb8681-fb4b-42d3-871a-9c4840ac4125"],
Cell[231201, 5781, 714, 19, 52, "Input",ExpressionUUID->"bc29d449-f2ca-4adb-8465-2200adb0d4e3"],
Cell[231918, 5802, 714, 20, 52, "Input",ExpressionUUID->"50d36663-f021-495c-a349-6e1dc2f10fa8"],
Cell[232635, 5824, 174, 3, 35, "Text",ExpressionUUID->"a7a406c7-2193-4e24-aca3-d82fbaa2b648"],
Cell[232812, 5829, 1643, 52, 121, "Input",ExpressionUUID->"668f50ac-c87b-40c8-b3ed-3603f01a96c5"],
Cell[234458, 5883, 1668, 46, 210, "Input",ExpressionUUID->"6bd65fde-bdcf-40c2-81d7-22b0564d7369"],
Cell[236129, 5931, 222, 5, 35, "Text",ExpressionUUID->"561ede7b-c178-478a-a35c-5c435070f16f"],
Cell[236354, 5938, 1564, 42, 173, "Input",ExpressionUUID->"08034050-e09f-4ceb-8477-9da540747504"],
Cell[237921, 5982, 557, 15, 56, "Text",ExpressionUUID->"9d5b472a-09d6-445d-951c-81c8dd16042c"],
Cell[238481, 5999, 2285, 70, 100, "Input",ExpressionUUID->"6f961ede-38b7-4357-b63f-07c1fe7c024d"],
Cell[240769, 6071, 2128, 68, 100, "Input",ExpressionUUID->"adc41c92-cd84-4119-9a77-0522af8bfb0b"],
Cell[242900, 6141, 248, 6, 35, "Text",ExpressionUUID->"eb8128fa-a4fc-463c-8f02-505072bdfba3"],
Cell[CellGroupData[{
Cell[243173, 6151, 845, 21, 30, "Input",ExpressionUUID->"220a9b92-9d16-491f-b86c-30c332c15788"],
Cell[244021, 6174, 715, 13, 56, "Output",ExpressionUUID->"1c6f328d-a67e-4a7c-a18a-5b10178c1477"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244773, 6192, 667, 18, 30, "Input",ExpressionUUID->"52cbd2df-3d00-430f-82e1-0947f26cd439"],
Cell[245443, 6212, 840, 17, 56, "Output",ExpressionUUID->"8f551737-443d-48ed-a538-0d84f15bf6cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246320, 6234, 1559, 45, 100, "Input",ExpressionUUID->"6cce8129-608a-4797-b166-7800ee32fde8"],
Cell[247882, 6281, 4525, 141, 718, "Output",ExpressionUUID->"fa861fb5-f384-411a-a597-c66f5930d7cb"]
}, Closed]],
Cell[CellGroupData[{
Cell[252444, 6427, 1420, 39, 73, "Input",ExpressionUUID->"bd1704ed-11a7-4fa9-a490-f518cbbad1ab"],
Cell[253867, 6468, 4339, 128, 530, "Output",ExpressionUUID->"35bd6c34-0398-4fee-87e8-ba2a898ef107"]
}, Closed]],
Cell[CellGroupData[{
Cell[258243, 6601, 276, 6, 26, "Input",ExpressionUUID->"c417e124-e624-4d1b-92a3-8976b558e471"],
Cell[258522, 6609, 4751, 115, 306, "Output",ExpressionUUID->"8cc6ca24-6296-459d-ae64-1f21d8df406d"]
}, Closed]],
Cell[CellGroupData[{
Cell[263310, 6729, 274, 6, 26, "Input",ExpressionUUID->"f5330e69-07e9-4183-90dd-bf09629e1ec9"],
Cell[263587, 6737, 4747, 116, 305, "Output",ExpressionUUID->"de3e15a6-73ff-498c-8be6-421cce77e118"]
}, Closed]],
Cell[CellGroupData[{
Cell[268371, 6858, 1828, 51, 166, "Input",ExpressionUUID->"1c85917c-babd-464c-ab5a-2f2c760b00e5"],
Cell[270202, 6911, 7688, 256, 973, "Output",ExpressionUUID->"e98195ab-6631-4819-897f-1bed611f12c8"]
}, Closed]],
Cell[CellGroupData[{
Cell[277927, 7172, 1167, 32, 81, "Input",ExpressionUUID->"f86d388d-b6e3-4152-bdb2-668e2b2b6f2f"],
Cell[279097, 7206, 6984, 215, 665, "Output",ExpressionUUID->"7636d527-c4d2-442f-b134-3739649a7f7e"]
}, Closed]],
Cell[CellGroupData[{
Cell[286118, 7426, 1802, 50, 166, "Input",ExpressionUUID->"28ac1812-8c49-4f75-a5cb-ad02ad5eab44"],
Cell[287923, 7478, 7662, 254, 973, "Output",ExpressionUUID->"af4a912f-7ebf-4240-9fa8-f2d4bb182e7f"]
}, Closed]],
Cell[CellGroupData[{
Cell[295622, 7737, 272, 6, 26, "Input",ExpressionUUID->"c237a91b-66d1-4c5c-96f2-f7e65b241c33"],
Cell[295897, 7745, 4726, 116, 245, "Output",ExpressionUUID->"5b507963-6f4c-47d3-8553-3e1f8b22fa8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[300660, 7866, 1151, 30, 85, "Input",ExpressionUUID->"96d663da-43bd-4d84-bb7e-86355e25659d"],
Cell[301814, 7898, 7684, 256, 440, "Output",ExpressionUUID->"a4457c25-a38b-4678-85a7-dfa4178cca90"]
}, Open  ]],
Cell[CellGroupData[{
Cell[309535, 8159, 1629, 46, 100, "Input",ExpressionUUID->"936451da-5a04-480f-bb48-4bd027e605dc"],
Cell[311167, 8207, 4523, 140, 596, "Output",ExpressionUUID->"a048f3fa-316e-4bcc-9dfa-da00f82680f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[315727, 8352, 969, 26, 73, "Input",ExpressionUUID->"59297554-872c-4699-80a3-0df01006e2c8"],
Cell[316699, 8380, 5529, 180, 542, "Output",ExpressionUUID->"c52e7f35-bdca-4237-ad7e-28cc6cb7b820"]
}, Closed]],
Cell[322243, 8563, 5932, 184, 1404, "Input",ExpressionUUID->"3f034c22-29e9-4fca-8ffb-0714e0a0bef1"]
}, Closed]],
Cell[CellGroupData[{
Cell[328212, 8752, 444, 14, 38, "Subsection",ExpressionUUID->"190d2dde-c885-4abf-9b32-7ae7b6ba563f"],
Cell[328659, 8768, 2706, 76, 183, "Input",ExpressionUUID->"8ee23f19-3732-41c8-95a3-5aafdde6c419"],
Cell[331368, 8846, 776, 21, 33, "Input",ExpressionUUID->"0260e696-5369-4e60-b938-4bf9bde0dab7"],
Cell[332147, 8869, 7763, 216, 589, "Input",ExpressionUUID->"bce5b3cd-72a0-4ad2-b07c-2b28458935d7"],
Cell[339913, 9087, 7763, 216, 589, "Input",ExpressionUUID->"d45a4382-c1b4-4206-8b28-dd7bdd407c9c"],
Cell[347679, 9305, 1892, 58, 100, "Input",ExpressionUUID->"ce28b0b0-d073-4bca-a9c7-e5ca0c8acd61"],
Cell[349574, 9365, 2070, 54, 159, "Input",ExpressionUUID->"c8cdbd55-5fbb-41f8-a24e-d7cc82cd6e66"],
Cell[351647, 9421, 7521, 214, 442, "Input",ExpressionUUID->"d29da29c-c4e5-43c6-92de-75568ccca60d"],
Cell[359171, 9637, 6106, 157, 405, "Input",ExpressionUUID->"deaa7a26-6e9d-4684-8eed-e5d8004ef659"],
Cell[365280, 9796, 10515, 293, 731, "Input",ExpressionUUID->"21610562-52bc-460b-b681-b393ff18dca5"],
Cell[375798, 10091, 21350, 530, 1118, "Input",ExpressionUUID->"0b4975ca-e25d-4263-8fe2-6e02d504ed0a"],
Cell[397151, 10623, 2551, 72, 144, "Input",ExpressionUUID->"47870480-c34e-4331-8c92-47ca5fffd666"],
Cell[399705, 10697, 2519, 70, 212, "Input",ExpressionUUID->"099598cd-7e00-4e2b-8fe5-f723065ff492"],
Cell[402227, 10769, 232, 5, 94, "Input",ExpressionUUID->"6929f060-0c77-42a5-949a-0cd272ef14f5"],
Cell[402462, 10776, 164951, 4472, 8519, "Input",ExpressionUUID->"d9c2c542-4600-4869-8f1d-fbb83457a583"]
}, Closed]],
Cell[CellGroupData[{
Cell[567450, 15253, 175, 3, 38, "Subsection",ExpressionUUID->"70a5613e-1897-4b53-9831-c9a20353e942"],
Cell[567628, 15258, 283, 8, 30, "Input",ExpressionUUID->"528a7ce0-ba5a-4239-9412-01a29b9d20ba"],
Cell[567914, 15268, 5697, 177, 288, "Input",ExpressionUUID->"54c23b8f-ca71-48a5-8612-d4fd26f7a311"],
Cell[573614, 15447, 13093, 319, 951, "Input",ExpressionUUID->"9cf2049e-536f-4ab6-9ea2-7e6eec04ecc2"]
}, Closed]],
Cell[CellGroupData[{
Cell[586744, 15771, 226, 4, 38, "Subsection",ExpressionUUID->"980e4b54-d317-40db-a7ad-250cd07b56b7"],
Cell[586973, 15777, 63627, 1475, 5615, "Input",ExpressionUUID->"78e5d5db-b506-43fc-8828-aa41ac7c2045"],
Cell[650603, 17254, 36343, 922, 1754, "Input",ExpressionUUID->"8606fdb7-844b-4562-afa6-82aedba5776b"],
Cell[CellGroupData[{
Cell[686971, 18180, 264, 8, 67, "Input",ExpressionUUID->"25698f7c-8d16-4b0b-bf04-8afd656cbab0"],
Cell[CellGroupData[{
Cell[687260, 18192, 200, 4, 29, "Print",ExpressionUUID->"4bc20bde-f529-4336-993c-f897ab37a1c2"],
Cell[687463, 18198, 220, 4, 29, "Print",ExpressionUUID->"05a33460-f1a4-45bb-bce5-fb0e00dccf27"]
}, Open  ]],
Cell[687698, 18205, 209, 4, 42, "Output",ExpressionUUID->"8d6e399b-ee4c-41a9-a657-0baacbcaada9"]
}, Open  ]],
Cell[687922, 18212, 32622, 760, 2554, "Input",ExpressionUUID->"80fb8118-1d8e-4b84-8191-a0273f993ee9"]
}, Closed]],
Cell[CellGroupData[{
Cell[720581, 18977, 359, 8, 38, "Subsection",ExpressionUUID->"02c21dc0-85a3-40bb-9fdb-9e334f8601ec"],
Cell[720943, 18987, 5336, 150, 313, "Input",ExpressionUUID->"c22404c1-1311-4fd8-9b7b-5935814955ce"],
Cell[726282, 19139, 1999, 54, 124, "Input",ExpressionUUID->"fcac8c9a-17cb-4fef-adc4-307c978ed7f1"],
Cell[728284, 19195, 204, 3, 35, "Text",ExpressionUUID->"86f42481-6188-47f1-b163-f0f3d975d096"],
Cell[728491, 19200, 3260, 93, 254, "Input",ExpressionUUID->"af92b56f-1b00-4c73-b048-2f422b463d83"],
Cell[CellGroupData[{
Cell[731776, 19297, 1829, 50, 170, "Input",ExpressionUUID->"021a0502-d79b-4189-aaa5-a9cf47847529"],
Cell[733608, 19349, 6529, 214, 483, "Output",ExpressionUUID->"f1ef96c6-5fe6-4008-97d6-f0b3100bb939"]
}, Closed]],
Cell[CellGroupData[{
Cell[740174, 19568, 997, 28, 81, "Input",ExpressionUUID->"2908e70a-e22e-49d6-b81b-e655a262bbe4"],
Cell[741174, 19598, 8623, 296, 554, "Output",ExpressionUUID->"96913354-ee67-4ea1-81fd-602822a1b944"]
}, Open  ]],
Cell[CellGroupData[{
Cell[749834, 19899, 2120, 54, 170, "Input",ExpressionUUID->"4a2ce3d6-b21b-4372-ab61-5c9df7236468"],
Cell[751957, 19955, 6676, 217, 483, "Output",ExpressionUUID->"c10c38ee-8c5a-4b60-9867-ed4ca789a2cd"]
}, Closed]],
Cell[CellGroupData[{
Cell[758670, 20177, 394, 11, 26, "Input",ExpressionUUID->"e61057a9-a0d5-471a-90d9-b0f037ec4743"],
Cell[759067, 20190, 4023, 103, 245, "Output",ExpressionUUID->"247bb052-6731-44ce-b4f2-3177d6210a02"]
}, Open  ]],
Cell[CellGroupData[{
Cell[763127, 20298, 788, 23, 30, "Input",ExpressionUUID->"3958bb2b-0a3e-4628-932a-09e0f1c8e3c5"],
Cell[763918, 20323, 4880, 118, 245, "Output",ExpressionUUID->"afbf4878-5777-4d10-bc1a-e8fbd7cba5ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[768835, 20446, 1419, 41, 100, "Input",ExpressionUUID->"bf781bf1-3f6a-4dba-a50a-95ff1bee1e29"],
Cell[770257, 20489, 459, 10, 35, "Message",ExpressionUUID->"bed08905-2c07-4a9d-8e98-f2918f5af0c6"],
Cell[770719, 20501, 491, 11, 57, "Message",ExpressionUUID->"de3cdf56-1b05-47c0-8a43-afd8df03ce0b"],
Cell[771213, 20514, 459, 10, 35, "Message",ExpressionUUID->"aa995428-0c49-4b4c-bc7e-c3d298f60a60"],
Cell[771675, 20526, 469, 11, 35, "Message",ExpressionUUID->"6188d2a4-d4c3-4ae3-90d0-865b8abb5c99"],
Cell[772147, 20539, 3934, 126, 389, "Output",ExpressionUUID->"d55297b7-6391-4efa-8f12-94786f5912d7"]
}, Closed]],
Cell[CellGroupData[{
Cell[776118, 20670, 1150, 33, 73, "Input",ExpressionUUID->"41238973-1ce1-4001-b1b7-21cfa7dbbd1c"],
Cell[777271, 20705, 5486, 186, 401, "Output",ExpressionUUID->"c8fc5447-4f1a-4bd6-a1ad-42d532dae486"]
}, Open  ]],
Cell[CellGroupData[{
Cell[782794, 20896, 1695, 45, 100, "Input",ExpressionUUID->"08469bd5-cb37-4d76-83a3-4915e4f13b51"],
Cell[784492, 20943, 484, 10, 35, "Message",ExpressionUUID->"62e8d218-398e-4337-8e24-f41f7e543162"],
Cell[784979, 20955, 516, 11, 57, "Message",ExpressionUUID->"d1def349-64e5-4ea6-ab6f-1bccfdaaaed9"],
Cell[785498, 20968, 484, 10, 35, "Message",ExpressionUUID->"5bd26010-bac6-45d1-8ab8-ec63957143f8"],
Cell[785985, 20980, 486, 10, 35, "Message",ExpressionUUID->"7e9e7f0a-6e23-45d5-9373-8fffef73fefb"],
Cell[786474, 20992, 4155, 129, 389, "Output",ExpressionUUID->"541837c5-5cae-4eb1-a407-09eee07ffe59"]
}, Closed]],
Cell[CellGroupData[{
Cell[790666, 21126, 1024, 29, 81, "Input",ExpressionUUID->"a4e78d95-b082-4207-af77-e05b619367ba"],
Cell[791693, 21157, 8648, 296, 665, "Output",ExpressionUUID->"c70d28db-b522-467c-b45c-b557a7ac0bf8"]
}, Closed]],
Cell[CellGroupData[{
Cell[800378, 21458, 1149, 33, 73, "Input",ExpressionUUID->"79311a47-9800-44e5-bc47-19afc81d219a"],
Cell[801530, 21493, 5491, 186, 401, "Output",ExpressionUUID->"6c631d89-0313-40b4-b253-2a63ea881483"]
}, Open  ]],
Cell[CellGroupData[{
Cell[807058, 21684, 272, 6, 30, "Input",ExpressionUUID->"a6c3732c-af25-49e3-8412-3119d228455b"],
Cell[807333, 21692, 4780, 116, 234, "Output",ExpressionUUID->"564b3bbc-4577-4f81-89a0-211752460b79"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


